Higgs Fluctuation Solver in Four Dimensions: Part I-A Matrix-Free Global-Scalar Bounce and Determinant-Renormalization Audit

We report a matrix-free numerical pipeline for semiclassical false-vacuum decay in a four-component global-O(4) scalar theory in four Euclidean dimensions. The calculation combines continuum bounce shooting, action relaxation, channel-resolved fluctuation spectra, deflated stochastic Lanczos quadrature (SLQ), and a continuum partial-wave determinant with Gel'fand-Yaglom radial ratios and large-angular-momentum subtraction. For the benchmark potential, the bounce action is B = 145.203947 and the tail residual is 0.281955%. On an L = 26, h = 0.8 lattice, the relaxed field achieves an RMS EOM residual of 4.43 x 10^-12; its low spectrum contains one negative radial mode, four lattice translations, and three near-zero internal modes. The 16-probe bare SLQ trace-log is -2079.9042 +/- 6.4504. Under the subtraction prescription, the scalar partial-wave calculation returns a primed trace-log of 40.9324 at mu = mF = sqrt(0.4), giving a determinant factor of 1.2931 x 10^-9. We show the leading rho^8 potential is not closed under its scalar one-loop divergence: local rho^10 and rho^12 counterterms are required, leaving finite coefficients unmatched; hence this is a prescription-level result, not a complete EFT prediction. The translation-normalized scalar expression is 5.9974 x 10^-70 in lattice energy units to the fourth power, omitting the internal-orientation Jacobian. We summarize tested SU(2) operator and pole-algebra infrastructure, identifying finite full-gauge matching and controlled limits as open work.

==> Higgs_fluctuation_solver_stabilized.py <==
"""Unified Higgs fluctuation, bounce, SLQ, and continuum determinant solver.

Execution modes selected with HIGGS_RUN_MODE:

    validation  analytic periodic-lattice validation (default)
    su2_validation  lattice Ward identities and gauge-normalization tests
    su2_determinant  regulated gauge--Goldstone--ghost determinant scan
    su2_counterterms  local EFT basis and lattice-to-MSbar matching stage
    su2_vertices  generate nonlinear SU(2) momentum/color vertex tables
    research    Hessian spectrum and finite IR determinant
    relax       discrete-action bounce relaxation
    slq         deflated stochastic-Lanczos full lattice trace-log
    continuum   partial-wave/Gel'fand--Yaglom continuum renormalization
    full        run relax, SLQ, and continuum stages sequentially

The research mode can additionally construct the coupled SU(2)-Higgs
quadratic operator by setting HIGGS_SU2_GAUGE=1.  HIGGS_SU2_G sets the gauge
coupling, HIGGS_SU2_XI selects a positive background R_xi gauge parameter,
and HIGGS_SU2_NUM_MODES controls the diagnostic spectral window.  This
option reports gauge-Goldstone and ghost spectra but does not silently combine
them with the scalar-only determinant.

Set HIGGS_SU2_MODAL_EXPORT=1 in su2_validation or su2_determinant to write
versioned low-mode eigenpairs and JSON metadata for quantum-simulation
benchmarks. HIGGS_SU2_MODAL_MODES selects the exported window and
HIGGS_SU2_MODAL_OUTPUT selects its directory.

The specialized calculation implementations are included directly below so
this file is self-contained.  The older standalone scripts may still be used
for reproducibility, but they are no longer required by this program.
"""

import os as _pipeline_os
import subprocess as _pipeline_subprocess
import sys as _pipeline_sys

from su2_lattice_vertices import (
    faddeev_popov_matrix as make_nonlinear_su2_ghost_matrix,
    generate_one_loop_vertex_tables,
    ghost_gauge_vertex as nonlinear_su2_ghost_gauge_vertex,
    ghost_scalar_vertices as make_nonlinear_su2_scalar_ghost_vertices,
    scalar_link_vertex as nonlinear_su2_scalar_link_vertex,
    wilson_gauge_vertex as nonlinear_su2_wilson_gauge_vertex,
)


def _pipeline_env_flag(name, default=False):
    """Read a conservative Boolean environment flag."""
    value = _pipeline_os.getenv(name)
    if value is None:
        return bool(default)
    normalized = value.strip().lower()
    if normalized in {"1", "true", "yes", "on"}:
        return True
    if normalized in {"0", "false", "no", "off"}:
        return False
    raise ValueError(f"{name} must be one of 0/1, false/true, no/yes, or off/on.")


def make_periodic_scalar_operator(curvature, spacing):
    """Return -Delta plus a site curvature on a periodic four-dimensional grid."""
    import numpy as np
    import scipy.sparse.linalg as spla

    curvature_grid = np.asarray(curvature, dtype=float)
    if curvature_grid.ndim != 4 or not np.all(np.isfinite(curvature_grid)):
        raise ValueError("The scalar curvature must be a finite four-dimensional grid.")
    if not np.isfinite(spacing) or spacing <= 0.0:
        raise ValueError("The scalar-operator spacing must be finite and positive.")

    def matvec(vector):
        scalar = np.asarray(vector, dtype=float).reshape(curvature_grid.shape)
        laplacian = sum(
            (2.0 * scalar - np.roll(scalar, 1, axis=axis)
             - np.roll(scalar, -1, axis=axis)) / spacing**2
            for axis in range(4)
        )
        return (laplacian + curvature_grid * scalar).ravel()

    site_count = curvature_grid.size
    return spla.LinearOperator(
        (site_count, site_count), matvec=matvec, rmatvec=matvec,
        dtype=np.float64
    )


def export_su2_modal_dataset(output_directory, dataset_name, operator,
                             eigenvalues, eigenvectors, *, sector,
                             background, lattice, parameters,
                             explicit_operator=None, degeneracy_tolerance=1.0e-9):
    """Export versioned eigenpairs and metadata for quantum-algorithm benchmarks.

    Eigenvectors are stored as columns with ordinary discrete l2 norm one.  A
    deterministic sign is chosen by making each vector's largest-magnitude
    entry positive.  Degenerate subspaces remain basis-dependent and are
    identified in the JSON sidecar rather than assigned physical vector labels.
    """
    import hashlib
    import json
    from datetime import datetime, timezone
    from pathlib import Path

    import numpy as np
    import scipy.sparse as sp

    output = Path(output_directory)
    output.mkdir(parents=True, exist_ok=True)
    values = np.asarray(eigenvalues, dtype=float)
    vectors = np.asarray(eigenvectors, dtype=float)
    if values.ndim != 1 or vectors.shape != (operator.shape[0], values.size):
        raise ValueError("Modal eigenvectors must be columns matching the eigenvalues.")
    if not np.all(np.isfinite(values)) or not np.all(np.isfinite(vectors)):
        raise ValueError("Modal exports require finite eigenpairs.")

    vectors = vectors.copy()
    for index in range(values.size):
        pivot = int(np.argmax(np.abs(vectors[:, index])))
        if vectors[pivot, index] < 0.0:
            vectors[:, index] *= -1.0

    residual_norms = np.empty(values.size, dtype=float)
    relative_residuals = np.empty(values.size, dtype=float)
    for index, value in enumerate(values):
        applied = np.asarray(operator @ vectors[:, index], dtype=float)
        residual_norms[index] = np.linalg.norm(applied - value * vectors[:, index])
        relative_residuals[index] = residual_norms[index] / max(
            1.0, np.linalg.norm(applied), abs(float(value))
        )
    gram = vectors.T @ vectors
    orthogonality_error = float(np.linalg.norm(gram - np.eye(values.size), ord=2))
    spacing = float(lattice["spacing"])
    physical_norms = np.sqrt(spacing**4 * np.sum(vectors**2, axis=0))

    clusters = []
    if values.size:
        start = 0
        for index in range(1, values.size + 1):
            boundary = index == values.size
            if not boundary:
                scale = max(1.0, abs(values[index - 1]), abs(values[index]))
                boundary = abs(values[index] - values[index - 1]) > degeneracy_tolerance * scale
            if boundary:
                clusters.append({
                    "first_mode": start,
                    "last_mode": index - 1,
                    "multiplicity": index - start,
                    "representative_eigenvalue": float(np.mean(values[start:index]))
                })
                start = index

    data_path = output / f"{dataset_name}_eigenpairs.npz"
    np.savez_compressed(
        data_path, eigenvalues=values, eigenvectors=vectors,
        residual_norms=residual_norms, relative_residuals=relative_residuals,
        physical_lattice_norms=physical_norms
    )
    operator_file = None
    if explicit_operator is not None:
        operator_file = output / f"{dataset_name}_operator_csr.npz"
        sp.save_npz(operator_file, sp.csr_matrix(explicit_operator))

    source_path = Path(__file__)
    source_sha256 = hashlib.sha256(source_path.read_bytes()).hexdigest()
    background_metadata = dict(background)
    if "field_array" not in background_metadata:
        raise ValueError("Modal background metadata must include field_array.")
    background_array = np.asarray(
        background_metadata.pop("field_array"), dtype=np.float64
    )
    background_sha256 = hashlib.sha256(background_array.tobytes(order="C")).hexdigest()
    metadata = {
        "schema": {"name": "ivv.su2.modal_dataset", "version": "1.0.0"},
        "dataset_name": dataset_name,
        "created_utc": datetime.now(timezone.utc).isoformat(),
        "source": {"file": source_path.name, "sha256": source_sha256},
        "files": {
            "eigenpairs_npz": data_path.name,
            "operator_csr_npz": operator_file.name if operator_file else None
        },
        "sector": sector,
        "operator": {
            "dimension": int(operator.shape[0]),
            "representation": "csr_matrix" if operator_file else "matrix_free_periodic_stencil",
            "hermitian": True,
            "eigenvalue_units": "solver_mass_squared"
        },
        "background": {
            **background_metadata,
            "field_sha256_float64_c_order": background_sha256
        },
        "lattice": lattice,
        "parameters": parameters,
        "eigensystem": {
            "mode_count": int(values.size),
            "eigenvector_storage": "columns",
            "discrete_l2_normalization": 1.0,
            "physical_norm_definition": "sqrt(a^4 * sum_i |v_i|^2)",
            "sign_convention": "largest-magnitude component is nonnegative",
            "maximum_relative_residual": (
                float(relative_residuals.max()) if relative_residuals.size else 0.0
            ),
            "orthogonality_spectral_norm_error": orthogonality_error,
            "degeneracy_relative_tolerance": degeneracy_tolerance,
            "degenerate_clusters": clusters,
            "degeneracy_warning": (
                "Vectors within a degenerate cluster are basis-dependent; compare "
                "subspace projectors rather than individual columns."
            )
        },
        "indexing": {
            "array_order": "C",
            "site_axis_order": ["x", "y", "z", "t"],
            "coupled_component_order": ["A_x", "A_y", "A_z", "A_t", "chi"]
                if sector == "coupled_A_chi" else None
        },
        "quantum_bridge": {
            "amplitude_encoding_normalization": "discrete_l2",
            "minimum_system_qubits": int(np.ceil(np.log2(max(1, operator.shape[0])))),
            "padded_dimension": int(2 ** np.ceil(np.log2(max(1, operator.shape[0]))))
        }
    }
    metadata_path = output / f"{dataset_name}_metadata.json"
    with open(metadata_path, "w", encoding="utf-8") as stream:
        json.dump(metadata, stream, indent=2, sort_keys=True)
    return metadata_path, data_path, operator_file


def make_su2_link_operators(rho_physical, goldstone_curvature, spacing,
                          gauge_coupling, gauge_xi):
    """Quadratic link-action Hessian and ghost at zero gauge background.

    Gauge components occupy outgoing links, scalar components occupy sites.
    The gauge-fixing functional is div(A)-xi*(g/2)*rho*chi. Curvatures
    and eigenvalues have physical mass-squared units.
    """
    import numpy as np
    import scipy.sparse.linalg as spla

    rho_grid = np.asarray(rho_physical, dtype=float)
    if rho_grid.ndim != 4 or not np.all(np.isfinite(rho_grid)):
        raise ValueError("The SU(2) background must be a finite four-dimensional grid.")
    if not np.isfinite(spacing) or spacing <= 0.0:
        raise ValueError("The SU(2) spacing must be finite and positive.")
    if not np.isfinite(gauge_xi) or gauge_xi <= 0.0:
        raise ValueError("The SU(2) gauge parameter must be finite and positive.")
    if not np.isfinite(gauge_coupling) or gauge_coupling < 0.0:
        raise ValueError("The SU(2) coupling must be finite and nonnegative.")
    curvature = np.broadcast_to(goldstone_curvature, rho_grid.shape)
    if not np.all(np.isfinite(curvature)):
        raise ValueError("The Goldstone curvature must be finite.")
    charge = gauge_coupling / 2.0
    site_count = rho_grid.size
    block_shape = (5,) + rho_grid.shape
    neighbors = [np.roll(rho_grid, -1, axis=axis) for axis in range(4)]
    link_mass_sq = np.stack([charge**2 * rho_grid * neighbor for neighbor in neighbors])
    mixing = np.stack([charge * (neighbor - rho_grid) / spacing for neighbor in neighbors])
    site_mass_sq = charge**2 * rho_grid**2

    def gradient(scalar):
        return np.stack([
            (np.roll(scalar, -1, axis=axis) - scalar) / spacing
            for axis in range(4)
        ])

    def divergence(vector):
        return sum(
            (vector[axis] - np.roll(vector[axis], 1, axis=axis)) / spacing
            for axis in range(4)
        )

    def negative_laplacian(scalar):
        return -divergence(gradient(scalar))

    def coupled_matvec(vector):
        fields = np.asarray(vector, dtype=float).reshape(block_shape)
        gauge = fields[:4]
        goldstone = fields[4]
        gauge_result = np.stack([negative_laplacian(component) for component in gauge])
        gauge_result += (1.0 - 1.0 / gauge_xi) * gradient(divergence(gauge))
        gauge_result += link_mass_sq * gauge
        goldstone_result = (
            negative_laplacian(goldstone)
            + (curvature + gauge_xi * site_mass_sq) * goldstone
        )
        for axis in range(4):
            gauge_result[axis] += mixing[axis] * (
                goldstone + np.roll(goldstone, -1, axis=axis)
            )
            link_product = mixing[axis] * gauge[axis]
            goldstone_result += link_product + np.roll(link_product, 1, axis=axis)
        return np.concatenate((gauge_result.ravel(), goldstone_result.ravel()))

    def ghost_matvec(vector):
        scalar = np.asarray(vector, dtype=float).reshape(rho_grid.shape)
        return (negative_laplacian(scalar) + gauge_xi * site_mass_sq * scalar).ravel()

    coupled = spla.LinearOperator(
        (5 * site_count, 5 * site_count), matvec=coupled_matvec,
        rmatvec=coupled_matvec, dtype=np.float64
    )
    ghost = spla.LinearOperator(
        (site_count, site_count), matvec=ghost_matvec,
        rmatvec=ghost_matvec, dtype=np.float64
    )
    return coupled, ghost


def exact_su2_homogeneous_levels(shape, spacing, rho_physical,
                                 goldstone_curvature, gauge_coupling, gauge_xi):
    """Preserve every momentum multiplicity in a constant SU(2) background."""
    import numpy as np

    kinetic = np.zeros(shape)
    for axis, extent in enumerate(shape):
        reshape = [1] * len(shape)
        reshape[axis] = extent
        levels = 4.0 * np.sin(np.pi * np.arange(extent) / extent)**2 / spacing**2
        kinetic += levels.reshape(reshape)
    kinetic = kinetic.ravel()
    mass_sq = (gauge_coupling * rho_physical / 2.0)**2
    transverse = kinetic + mass_sq
    coupled = np.sort(np.concatenate((
        transverse, transverse, transverse, kinetic / gauge_xi + mass_sq,
        kinetic + goldstone_curvature + gauge_xi * mass_sq
    )))
    ghost = np.sort(kinetic + gauge_xi * mass_sq)
    return coupled, ghost


def run_su2_prerequisite_validation():
    """Measure Ward, decoupling and homogeneous determinant-normalization tests."""
    import json
    from pathlib import Path
    import numpy as np
    import matplotlib.pyplot as plt
    from matplotlib.backends.backend_pdf import PdfPages

    output = Path(_pipeline_os.getenv("HIGGS_SU2_VALIDATION_OUTPUT", "su2_prefactor_validation"))
    output.mkdir(parents=True, exist_ok=True)
    modal_export = _pipeline_env_flag("HIGGS_SU2_MODAL_EXPORT", False)
    modal_modes = int(_pipeline_os.getenv("HIGGS_SU2_MODAL_MODES", "12"))
    modal_output = Path(_pipeline_os.getenv(
        "HIGGS_SU2_MODAL_OUTPUT", str(output / "modal_exports")
    ))
    modal_max_operator_dim = int(_pipeline_os.getenv(
        "HIGGS_SU2_MODAL_MAX_OPERATOR_DIM", "4096"
    ))
    if modal_modes < 1 or modal_max_operator_dim < 1:
        raise ValueError("Modal mode counts and operator-export limits must be positive.")
    modal_datasets = []
    shape = (3,) * 4
    spacing = 0.8
    gauge_coupling = 0.65
    charge = gauge_coupling / 2.0
    random = np.random.default_rng(20260930)
    rho = 0.7 + 0.2 * random.random(shape)
    alpha = random.standard_normal(shape)
    curvature = 0.4 - 2.0 * rho**2 + 0.8 * rho**4 + 0.08 * rho**6

    def gradient(scalar):
        return np.stack([
            (np.roll(scalar, -1, axis=axis) - scalar) / spacing
            for axis in range(4)
        ])

    def divergence(vector):
        return sum(
            (vector[axis] - np.roll(vector[axis], 1, axis=axis)) / spacing
            for axis in range(4)
        )

    def relative_error(actual, expected):
        return float(np.linalg.norm(actual - expected) / max(1.0, np.linalg.norm(expected)))

    residual = -divergence(gradient(rho)) + curvature * rho
    gauge_direction = np.concatenate((gradient(alpha).ravel(), (charge * rho * alpha).ravel()))
    rows = []
    for gauge_xi in (0.5, 1.0, 2.0):
        coupled, ghost = make_su2_link_operators(rho, curvature, spacing, gauge_coupling, gauge_xi)
        ghost_alpha = (ghost @ alpha.ravel()).reshape(shape)
        expected = np.concatenate((
            (gradient(ghost_alpha) / gauge_xi).ravel(),
            (charge * rho * ghost_alpha + charge * alpha * residual).ravel()
        ))
        left = random.standard_normal(coupled.shape[0])
        right = random.standard_normal(coupled.shape[0])
        symmetry = abs(left @ (coupled @ right) - (coupled @ left) @ right)
        symmetry /= max(1.0, np.linalg.norm(left) * np.linalg.norm(coupled @ right))
        rows.append({
            "xi": gauge_xi,
            "off_shell_ward_relative_error": relative_error(coupled @ gauge_direction, expected),
            "self_adjoint_relative_error": float(symmetry)
        })
    decoupled, _ = make_su2_link_operators(rho, curvature, spacing, 0.0, 1.0)
    fields = random.standard_normal((5,) + shape)
    expected = np.stack([-divergence(gradient(component)) for component in fields])
    expected[4] += curvature * fields[4]
    decoupling_error = relative_error(decoupled @ fields.ravel(), expected.ravel())
    roots = np.roots([0.08, 0.8, -2.0, 0.4])
    true_rho_sq = max(float(root.real) for root in roots if abs(root.imag) < 1e-10 and root.real > 0)
    homogeneous_logs = []
    fourier_errors = []
    homogeneous_rho = np.full(shape, np.sqrt(true_rho_sq))
    for gauge_xi in (0.5, 1.0, 2.0):
        coupled, ghost = make_su2_link_operators(
            homogeneous_rho, 0.0, spacing, gauge_coupling, gauge_xi
        )
        coupled_matrix = coupled @ np.eye(coupled.shape[0])
        ghost_matrix = ghost @ np.eye(ghost.shape[0])
        if modal_export:
            coupled_values, coupled_vectors = np.linalg.eigh(coupled_matrix)
            ghost_values, ghost_vectors = np.linalg.eigh(ghost_matrix)
        else:
            coupled_values = np.linalg.eigvalsh(coupled_matrix)
            ghost_values = np.linalg.eigvalsh(ghost_matrix)
        exact_coupled, exact_ghost = exact_su2_homogeneous_levels(
            shape, spacing, np.sqrt(true_rho_sq), 0.0, gauge_coupling, gauge_xi
        )
        fourier_errors.append(max(relative_error(coupled_values, exact_coupled),
                                  relative_error(ghost_values, exact_ghost)))
        if min(coupled_values.min(), ghost_values.min()) <= 0.0:
            raise RuntimeError("Homogeneous gauge-validation operators are not positive.")
        homogeneous_logs.append(float(
            0.5 * np.log(coupled_values).sum() - np.log(ghost_values).sum()
            + 0.5 * rho.size * np.log(gauge_xi)
        ))
        if modal_export:
            xi_label = str(gauge_xi).replace(".", "p")
            count = min(modal_modes, coupled_values.size)
            metadata_path, _, _ = export_su2_modal_dataset(
                modal_output, f"homogeneous_L3_xi_{xi_label}_coupled_A_chi",
                coupled, coupled_values[:count], coupled_vectors[:, :count],
                sector="coupled_A_chi",
                background={
                    "type": "homogeneous_true_vacuum", "field_array": homogeneous_rho,
                    "rho": float(np.sqrt(true_rho_sq)), "goldstone_curvature": 0.0
                },
                lattice={"shape": list(shape), "spacing": spacing,
                         "boundary_conditions": "periodic"},
                parameters={"g": gauge_coupling, "xi": gauge_xi,
                            "ir_shift": 0.0, "generator_multiplicity": 3},
                explicit_operator=(coupled_matrix if coupled.shape[0]
                                   <= modal_max_operator_dim else None)
            )
            modal_datasets.append(str(metadata_path))
            count = min(modal_modes, ghost_values.size)
            metadata_path, _, _ = export_su2_modal_dataset(
                modal_output, f"homogeneous_L3_xi_{xi_label}_ghost",
                ghost, ghost_values[:count], ghost_vectors[:, :count],
                sector="ghost",
                background={
                    "type": "homogeneous_true_vacuum", "field_array": homogeneous_rho,
                    "rho": float(np.sqrt(true_rho_sq)), "goldstone_curvature": 0.0
                },
                lattice={"shape": list(shape), "spacing": spacing,
                         "boundary_conditions": "periodic"},
                parameters={"g": gauge_coupling, "xi": gauge_xi,
                            "ir_shift": 0.0, "generator_multiplicity": 3,
                            "statistics": "complex_Grassmann"},
                explicit_operator=(ghost_matrix if ghost.shape[0]
                                   <= modal_max_operator_dim else None)
            )
            modal_datasets.append(str(metadata_path))
    if modal_export:
        radial_curvature = (
            0.4 - 6.0 * homogeneous_rho**2 + 4.0 * homogeneous_rho**4
            + 0.56 * homogeneous_rho**6
        )
        scalar_radial = make_periodic_scalar_operator(radial_curvature, spacing)
        scalar_matrix = scalar_radial @ np.eye(scalar_radial.shape[0])
        scalar_values, scalar_vectors = np.linalg.eigh(scalar_matrix)
        count = min(modal_modes, scalar_values.size)
        metadata_path, _, _ = export_su2_modal_dataset(
            modal_output, "homogeneous_L3_scalar_radial", scalar_radial,
            scalar_values[:count], scalar_vectors[:, :count],
            sector="scalar_radial",
            background={
                "type": "homogeneous_true_vacuum", "field_array": homogeneous_rho,
                "rho": float(np.sqrt(true_rho_sq)),
                "radial_curvature": float(radial_curvature.flat[0])
            },
            lattice={"shape": list(shape), "spacing": spacing,
                     "boundary_conditions": "periodic"},
            parameters={
                "mu_sq": -0.4, "lambda": -2.0, "gamma": 0.8, "delta": 0.08,
                "ir_shift": 0.0
            },
            explicit_operator=(scalar_matrix if scalar_radial.shape[0]
                               <= modal_max_operator_dim else None)
        )
        modal_datasets.append(str(metadata_path))
    gauge_spread = float(np.ptp(homogeneous_logs))
    passed = (
        max(row["off_shell_ward_relative_error"] for row in rows) < 1e-11
        and max(row["self_adjoint_relative_error"] for row in rows) < 1e-11
        and decoupling_error < 1e-11 and gauge_spread < 1e-9
        and max(fourier_errors) < 1e-11
    )
    summary = {
        "status": "PASS" if passed else "FAIL", "L": 3, "spacing": spacing,
        "g": gauge_coupling, "seed": 20260930, "gauge_parameter_tests": rows,
        "zero_coupling_relative_error": decoupling_error,
        "homogeneous_normalized_one_loop_logs": homogeneous_logs,
        "homogeneous_gauge_parameter_spread": gauge_spread,
        "homogeneous_fourier_relative_errors": fourier_errors,
        "modal_export_enabled": modal_export,
        "modal_datasets": modal_datasets,
        "physical_gauged_prefactor": None,
        "scope": "Prerequisite tests only, not a bounce determinant or continuum result."
    }
    bounce_path = _pipeline_os.getenv("HIGGS_SU2_BOUNCE_FILE", "").strip()
    if bounce_path:
        with np.load(bounce_path) as checkpoint:
            bounce = np.asarray(checkpoint["field"], dtype=float)
        if bounce.shape != (26,) * 4 or not np.all(np.isfinite(bounce)):
            raise ValueError("This production check requires a finite L=26, h=0.8 field.")
        bounce_curvature = 0.4 - 2.0 * bounce**2 + 0.8 * bounce**4 + 0.08 * bounce**6
        bounce_residual = -divergence(gradient(bounce)) + bounce_curvature * bounce
        bounce_alpha = random.standard_normal(bounce.shape)
        direction = np.concatenate((gradient(bounce_alpha).ravel(),
                                    (charge * bounce * bounce_alpha).ravel()))
        bounce_rows = []
        for gauge_xi in (0.5, 1.0, 2.0):
            coupled, ghost = make_su2_link_operators(
                bounce, bounce_curvature, spacing, gauge_coupling, gauge_xi
            )
            ghost_alpha = (ghost @ bounce_alpha.ravel()).reshape(bounce.shape)
            on_shell = np.concatenate((
                (gradient(ghost_alpha) / gauge_xi).ravel(),
                (charge * bounce * ghost_alpha).ravel()
            ))
            expected = on_shell.copy()
            expected[4 * bounce.size:] += (charge * bounce_alpha * bounce_residual).ravel()
            actual = coupled @ direction
            bounce_rows.append({
                "xi": gauge_xi,
                "off_shell_identity_relative_error": relative_error(actual, expected),
                "on_shell_identity_relative_error": relative_error(actual, on_shell)
            })
        action = spacing**4 * (
            0.5 * np.sum(gradient(bounce)**2)
            + np.sum(0.2 * bounce**2 - 0.5 * bounce**4
                     + (0.8 / 6.0) * bounce**6 + 0.01 * bounce**8)
        )
        bounce_rms = float(np.sqrt(np.mean(bounce_residual**2)))
        summary["bounce_check"] = {
            "checkpoint": bounce_path, "L": 26, "spacing": spacing,
            "potential_coefficients": {"mu_sq": -0.4, "lambda": -2.0, "gamma": 0.8, "delta": 0.08},
            "lattice_bounce_action": float(action), "rms_eom_residual": bounce_rms,
            "max_eom_residual": float(np.max(np.abs(bounce_residual))),
            "ward_tests": bounce_rows
        }
        passed = passed and bounce_rms < 1e-10 and max(
            row["off_shell_identity_relative_error"] for row in bounce_rows
        ) < 1e-11
        summary["status"] = "PASS" if passed else "FAIL"
    with open(output / "validation_summary.json", "w", encoding="utf-8") as stream:
        json.dump(summary, stream, indent=2)
    with PdfPages(output / "SU2_Prefactor_Validation_Report.pdf") as report:
        figure, axes = plt.subplots(1, 2, figsize=(12, 7))
        figure.suptitle("SU(2) Prefactor Prerequisites: " + summary["status"], fontsize=18)
        axes[0].semilogy([row["xi"] for row in rows],
                         [max(row["off_shell_ward_relative_error"], 1e-18) for row in rows], "o-")
        axes[0].set(xlabel="Gauge parameter xi", ylabel="Relative error", title="Off-shell lattice Ward identity")
        axes[0].grid(True)
        axes[1].plot([0.5, 1.0, 2.0], homogeneous_logs, "o-")
        axes[1].set(xlabel="Gauge parameter xi", ylabel="Normalized one-loop log", title="Homogeneous gauge + Goldstone - ghost")
        axes[1].ticklabel_format(axis="y", useOffset=False)
        axes[1].grid(True)
        figure.subplots_adjust(bottom=0.25, top=0.85, wspace=0.35)
        figure.text(0.5, 0.08,
                    "Link-derived quadratic action; three SU(2) generator copies.\n"
                    "These tests do not establish a physical decay prefactor.\n"
                    "Bounce determinants, counterterm matching and continuum limits remain.",
                    ha="center", fontsize=11)
        report.savefig(figure)
        plt.close(figure)
    print(json.dumps(summary, indent=2), flush=True)
    if not passed:
        raise RuntimeError("SU(2) prerequisite validation failed.")


def run_su2_determinant_scan():
    """Evaluate the finite-lattice SU(2) gauge-sector determinant ratio.

    One generator contributes

        1/2 log det(H_Achi,B/H_Achi,F) - log det(H_ghost,B/H_ghost,F).

    The result is multiplied by three.  Both the raw IR-regulated ratio and a
    ratio with the four constant false-vacuum gauge modes and one constant
    false-vacuum ghost mode removed are reported.  This is a regulated lattice
    result, not yet a counterterm-matched continuum decay prefactor.
    """
    import csv
    import json
    from pathlib import Path

    import matplotlib.pyplot as plt
    import numpy as np
    import scipy.linalg as la
    import scipy.sparse.linalg as spla
    from matplotlib.backends.backend_pdf import PdfPages

    def parse_floats(name, default):
        values = [float(item) for item in _pipeline_os.getenv(name, default).split(",")]
        if not values or not all(np.isfinite(values)):
            raise ValueError(f"{name} must contain finite comma-separated numbers.")
        return values

    def parse_ints(name, default):
        values = [int(item) for item in _pipeline_os.getenv(name, default).split(",")]
        if not values or min(values) < 2:
            raise ValueError(f"{name} must contain comma-separated integers >= 2.")
        return sorted(set(values))

    def lattice_kinetic(shape, spacing):
        kinetic = np.zeros(shape, dtype=float)
        for axis, extent in enumerate(shape):
            reshape = [1] * len(shape)
            reshape[axis] = extent
            levels = 4.0 * np.sin(np.pi * np.arange(extent) / extent)**2 / spacing**2
            kinetic += levels.reshape(reshape)
        return kinetic.ravel()

    def low_eigensystem(operator, requested):
        count = min(requested, operator.shape[0] - 2)
        if count <= 0:
            return np.empty(0), np.empty((operator.shape[0], 0))
        values, vectors = spla.eigsh(
            operator, k=count, which="SA", tol=1e-8,
            maxiter=int(max(3000, 20 * np.sqrt(operator.shape[0])))
        )
        order = np.argsort(values)
        return values[order], vectors[:, order]

    def lanczos_data(operator, vector, basis, max_steps):
        work = np.asarray(vector, dtype=float)
        if basis.size:
            work = work - basis @ (basis.T @ work)
        norm = float(np.linalg.norm(work))
        if norm == 0.0:
            return norm, np.empty(0), np.empty(0)
        previous = np.zeros_like(work)
        current = work / norm
        alpha = []
        beta = []
        previous_beta = 0.0
        for step in range(max_steps):
            next_vector = operator @ current - previous_beta * previous
            diagonal = float(current @ next_vector)
            next_vector -= diagonal * current
            if basis.size:
                next_vector -= basis @ (basis.T @ next_vector)
            # Selective local reorthogonalization is sufficient for log traces
            # after exact low-mode deflation and avoids storing all Lanczos vectors.
            next_vector -= float(current @ next_vector) * current
            off_diagonal = float(np.linalg.norm(next_vector))
            alpha.append(diagonal)
            if step == max_steps - 1 or off_diagonal < 1e-13:
                break
            beta.append(off_diagonal)
            previous, current = current, next_vector / off_diagonal
            previous_beta = off_diagonal
        return norm, np.asarray(alpha), np.asarray(beta)

    def log_quadrature(data, steps, shift, low_values):
        norm, alpha, beta = data
        order = min(steps, alpha.size)
        if order == 0:
            stochastic = 0.0
        else:
            nodes, vectors = la.eigh_tridiagonal(
                alpha[:order], beta[:max(0, order - 1)]
            )
            shifted_nodes = nodes + shift
            if np.min(shifted_nodes) <= 0.0:
                raise RuntimeError(
                    "The shifted Lanczos spectrum is not positive. Increase "
                    "HIGGS_SU2_DET_IR_SHIFTS or inspect the stationary background."
                )
            stochastic = norm**2 * float(np.sum(vectors[0]**2 * np.log(shifted_nodes)))
        shifted_low = low_values + shift
        if shifted_low.size and np.min(shifted_low) <= 0.0:
            raise RuntimeError(
                "A deflated eigenvalue remains nonpositive after the IR shift."
            )
        return stochastic + float(np.log(shifted_low).sum())

    bounce_file = Path(_pipeline_os.getenv(
        "HIGGS_SU2_DET_BOUNCE_FILE",
        "su2_prefactor_bounce_L26_h0.8/relaxed_bounce_checkpoint.npz"
    ))
    output = Path(_pipeline_os.getenv("HIGGS_SU2_DET_OUTPUT", "su2_determinant_scan"))
    output.mkdir(parents=True, exist_ok=True)
    modal_export = _pipeline_env_flag("HIGGS_SU2_MODAL_EXPORT", False)
    modal_modes = int(_pipeline_os.getenv("HIGGS_SU2_MODAL_MODES", "12"))
    modal_output = Path(_pipeline_os.getenv(
        "HIGGS_SU2_MODAL_OUTPUT", str(output / "modal_exports")
    ))
    modal_max_operator_dim = int(_pipeline_os.getenv(
        "HIGGS_SU2_MODAL_MAX_OPERATOR_DIM", "4096"
    ))
    spacing = float(_pipeline_os.getenv("HIGGS_SU2_DET_SPACING", "0.8"))
    gauge_coupling = float(_pipeline_os.getenv("HIGGS_SU2_DET_G", "0.65"))
    gauge_parameters = parse_floats("HIGGS_SU2_DET_XI", "0.5,1,2")
    shifts = sorted(parse_floats("HIGGS_SU2_DET_IR_SHIFTS", "0.001,0.003,0.01"))
    steps_list = parse_ints("HIGGS_SU2_DET_STEPS", "30,60")
    probes = int(_pipeline_os.getenv("HIGGS_SU2_DET_PROBES", "8"))
    deflated_modes = int(_pipeline_os.getenv("HIGGS_SU2_DET_DEFLATED_MODES", "12"))
    method = _pipeline_os.getenv("HIGGS_SU2_DET_METHOD", "slq").lower()
    seed = int(_pipeline_os.getenv("HIGGS_SU2_DET_SEED", "20261001"))
    if (spacing <= 0.0 or gauge_coupling < 0.0 or probes < 1
            or deflated_modes < 0 or modal_modes < 1
            or modal_max_operator_dim < 1):
        raise ValueError("Invalid SU(2) determinant parameters.")
    if min(gauge_parameters) <= 0.0 or min(shifts) <= 0.0:
        raise ValueError("Gauge parameters and IR shifts must be positive.")
    if method not in {"slq", "exact"}:
        raise ValueError("HIGGS_SU2_DET_METHOD must be 'slq' or 'exact'.")

    if not bounce_file.is_file():
        raise FileNotFoundError(
            f"Bounce checkpoint not found: {bounce_file}. Run the relax mode "
            "with HIGGS_RELAX_OUTPUT set to its parent directory, or set "
            "HIGGS_SU2_DET_BOUNCE_FILE explicitly."
        )
    with np.load(bounce_file) as checkpoint:
        if "field" not in checkpoint:
            raise KeyError(f"{bounce_file} does not contain a 'field' array.")
        bounce = np.asarray(checkpoint["field"], dtype=float)
    if bounce.ndim != 4 or not np.all(np.isfinite(bounce)):
        raise ValueError("The determinant checkpoint must contain a finite 4D field.")
    site_count = bounce.size
    if method == "exact" and 5 * site_count > 3000:
        raise ValueError("Exact determinant mode is limited to coupled dimensions <= 3000.")

    mu_sq = float(_pipeline_os.getenv("HIGGS_MU_SQ", "-0.40"))
    lambda_value = float(_pipeline_os.getenv("HIGGS_LAMBDA", "-2.00"))
    gamma = float(_pipeline_os.getenv("HIGGS_GAMMA", "0.80"))
    delta = float(_pipeline_os.getenv("HIGGS_DELTA", "0.08"))
    bounce_curvature = (
        -mu_sq + lambda_value * bounce**2
        + gamma * bounce**4 + delta * bounce**6
    )
    false_curvature = -mu_sq
    if false_curvature <= 0.0:
        raise ValueError("The false-vacuum Goldstone curvature must be positive.")
    kinetic = lattice_kinetic(bounce.shape, spacing)
    rows = []
    low_mode_rows = []
    modal_datasets = []

    if modal_export:
        radial_curvature = (
            -mu_sq + 3.0 * lambda_value * bounce**2
            + 5.0 * gamma * bounce**4 + 7.0 * delta * bounce**6
        )
        scalar_radial = make_periodic_scalar_operator(radial_curvature, spacing)
        scalar_values, scalar_vectors = low_eigensystem(scalar_radial, modal_modes)
        scalar_matrix = (
            scalar_radial @ np.eye(scalar_radial.shape[0])
            if scalar_radial.shape[0] <= modal_max_operator_dim else None
        )
        metadata_path, _, _ = export_su2_modal_dataset(
            modal_output, f"bounce_L{bounce.shape[0]}_scalar_radial",
            scalar_radial, scalar_values, scalar_vectors,
            sector="scalar_radial",
            background={
                "type": "relaxed_bounce", "field_array": bounce,
                "checkpoint": str(bounce_file)
            },
            lattice={"shape": list(bounce.shape), "spacing": spacing,
                     "boundary_conditions": "periodic"},
            parameters={
                "mu_sq": mu_sq, "lambda": lambda_value, "gamma": gamma,
                "delta": delta, "ir_shift": 0.0
            },
            explicit_operator=scalar_matrix
        )
        modal_datasets.append(str(metadata_path))

    for gauge_xi in gauge_parameters:
        print(f"SU(2) determinant: xi={gauge_xi:g}", flush=True)
        coupled, ghost = make_su2_link_operators(
            bounce, bounce_curvature, spacing, gauge_coupling, gauge_xi
        )
        false_coupled = np.concatenate((
            kinetic, kinetic, kinetic, kinetic / gauge_xi,
            kinetic + false_curvature
        ))
        false_ghost = kinetic.copy()
        constant_mode_indices = np.flatnonzero(kinetic == 0.0)
        if not np.array_equal(constant_mode_indices, np.array([0])):
            raise RuntimeError("The periodic kinetic spectrum has an unexpected zero-mode basis.")
        coupled_zero_indices = np.concatenate([
            component * kinetic.size + constant_mode_indices
            for component in range(4)
        ])
        ghost_zero_indices = constant_mode_indices.copy()
        coupled_mask = np.ones(false_coupled.size, dtype=bool)
        ghost_mask = np.ones(false_ghost.size, dtype=bool)
        coupled_mask[coupled_zero_indices] = False
        ghost_mask[ghost_zero_indices] = False

        if method == "exact":
            coupled_matrix = coupled @ np.eye(coupled.shape[0])
            ghost_matrix = ghost @ np.eye(ghost.shape[0])
            if modal_export:
                coupled_values, coupled_vectors = np.linalg.eigh(coupled_matrix)
                ghost_values, ghost_vectors = np.linalg.eigh(ghost_matrix)
            else:
                coupled_values = np.linalg.eigvalsh(coupled_matrix)
                ghost_values = np.linalg.eigvalsh(ghost_matrix)
            coupled_low = np.sort(coupled_values)[:min(deflated_modes, coupled_values.size)]
            ghost_low = np.sort(ghost_values)[:min(deflated_modes, ghost_values.size)]
            probe_data = [(coupled_values, ghost_values)]
        else:
            computed_modes = max(deflated_modes, modal_modes if modal_export else 0)
            coupled_computed, coupled_vectors = low_eigensystem(coupled, computed_modes)
            ghost_computed, ghost_vectors = low_eigensystem(ghost, computed_modes)
            coupled_low = coupled_computed[:deflated_modes]
            ghost_low = ghost_computed[:deflated_modes]
            coupled_basis = coupled_vectors[:, :deflated_modes]
            ghost_basis = ghost_vectors[:, :deflated_modes]
            probe_data = []
            # Reuse the same Rademacher probes at every xi.  The resulting
            # correlated stochastic errors make xi differences substantially
            # more precise than differences of independent trace estimates.
            probe_random = np.random.default_rng(seed)
            for _ in range(probes):
                coupled_vector = probe_random.choice(
                    (-1.0, 1.0), size=coupled.shape[0]
                )
                ghost_vector = probe_random.choice(
                    (-1.0, 1.0), size=ghost.shape[0]
                )
                probe_data.append((
                    lanczos_data(coupled, coupled_vector, coupled_basis, max(steps_list)),
                    lanczos_data(ghost, ghost_vector, ghost_basis, max(steps_list))
                ))

        if modal_export:
            xi_label = str(gauge_xi).replace(".", "p")
            if method == "exact":
                coupled_export_values = coupled_values[:min(modal_modes, coupled_values.size)]
                coupled_export_vectors = coupled_vectors[:, :coupled_export_values.size]
                ghost_export_values = ghost_values[:min(modal_modes, ghost_values.size)]
                ghost_export_vectors = ghost_vectors[:, :ghost_export_values.size]
                coupled_explicit = (coupled_matrix if coupled.shape[0]
                                    <= modal_max_operator_dim else None)
                ghost_explicit = (ghost_matrix if ghost.shape[0]
                                  <= modal_max_operator_dim else None)
            else:
                coupled_export_values = coupled_computed[:modal_modes]
                coupled_export_vectors = coupled_vectors[:, :coupled_export_values.size]
                ghost_export_values = ghost_computed[:modal_modes]
                ghost_export_vectors = ghost_vectors[:, :ghost_export_values.size]
                coupled_explicit = None
                ghost_explicit = None
            common_background = {
                "type": "relaxed_bounce", "field_array": bounce,
                "checkpoint": str(bounce_file)
            }
            common_lattice = {
                "shape": list(bounce.shape), "spacing": spacing,
                "boundary_conditions": "periodic"
            }
            metadata_path, _, _ = export_su2_modal_dataset(
                modal_output,
                f"bounce_L{bounce.shape[0]}_xi_{xi_label}_coupled_A_chi",
                coupled, coupled_export_values, coupled_export_vectors,
                sector="coupled_A_chi", background=common_background,
                lattice=common_lattice,
                parameters={"g": gauge_coupling, "xi": gauge_xi,
                            "ir_shift": 0.0, "generator_multiplicity": 3},
                explicit_operator=coupled_explicit
            )
            modal_datasets.append(str(metadata_path))
            metadata_path, _, _ = export_su2_modal_dataset(
                modal_output, f"bounce_L{bounce.shape[0]}_xi_{xi_label}_ghost",
                ghost, ghost_export_values, ghost_export_vectors,
                sector="ghost", background=common_background,
                lattice=common_lattice,
                parameters={"g": gauge_coupling, "xi": gauge_xi,
                            "ir_shift": 0.0, "generator_multiplicity": 3,
                            "statistics": "complex_Grassmann"},
                explicit_operator=ghost_explicit
            )
            modal_datasets.append(str(metadata_path))

        for index, value in enumerate(coupled_low):
            low_mode_rows.append({"xi": gauge_xi, "sector": "coupled", "index": index,
                                  "eigenvalue": float(value)})
        for index, value in enumerate(ghost_low):
            low_mode_rows.append({"xi": gauge_xi, "sector": "ghost", "index": index,
                                  "eigenvalue": float(value)})

        for probe_index, (coupled_data, ghost_data) in enumerate(probe_data):
            for steps in ([0] if method == "exact" else steps_list):
                for shift in shifts:
                    if method == "exact":
                        if min(np.min(coupled_data + shift), np.min(ghost_data + shift)) <= 0.0:
                            raise RuntimeError("Exact bounce operator is nonpositive after shifting.")
                        bounce_coupled_log = float(np.log(coupled_data + shift).sum())
                        bounce_ghost_log = float(np.log(ghost_data + shift).sum())
                    else:
                        bounce_coupled_log = log_quadrature(
                            coupled_data, steps, shift, coupled_low
                        )
                        bounce_ghost_log = log_quadrature(
                            ghost_data, steps, shift, ghost_low
                        )
                    false_coupled_raw = float(np.log(false_coupled + shift).sum())
                    false_ghost_raw = float(np.log(false_ghost + shift).sum())
                    false_coupled_primed = float(
                        np.log(false_coupled[coupled_mask] + shift).sum()
                    )
                    false_ghost_primed = float(
                        np.log(false_ghost[ghost_mask] + shift).sum()
                    )
                    raw_one_generator = (
                        0.5 * (bounce_coupled_log - false_coupled_raw)
                        - (bounce_ghost_log - false_ghost_raw)
                    )
                    primed_one_generator = (
                        0.5 * (bounce_coupled_log - false_coupled_primed)
                        - (bounce_ghost_log - false_ghost_primed)
                    )
                    # Removing the false-vacuum constant longitudinal mode also
                    # removes one factor from the R_xi Gaussian measure.  Restore
                    # its relative normalization so the primed comparison does
                    # not create a spurious xi dependence.
                    primed_normalized_one_generator = (
                        primed_one_generator + 0.5 * np.log(gauge_xi)
                    )
                    raw_normalized_one_generator = (
                        raw_one_generator + 0.5 * np.log(gauge_xi)
                    )
                    rows.append({
                        "xi": gauge_xi, "probe": probe_index, "steps": steps,
                        "ir_shift": shift,
                        "bounce_coupled_logdet": bounce_coupled_log,
                        "bounce_ghost_logdet": bounce_ghost_log,
                        "false_coupled_logdet_raw": false_coupled_raw,
                        "false_ghost_logdet_raw": false_ghost_raw,
                        "false_coupled_logdet_primed": false_coupled_primed,
                        "false_ghost_logdet_primed": false_ghost_primed,
                        "three_generator_log_raw": 3.0 * raw_one_generator,
                        "three_generator_log_raw_normalized": (
                            3.0 * raw_normalized_one_generator
                        ),
                        "three_generator_log_primed": 3.0 * primed_one_generator,
                        "three_generator_log_primed_normalized": (
                            3.0 * primed_normalized_one_generator
                        ),
                    })

    probe_file = output / "determinant_probe_estimates.csv"
    with open(probe_file, "w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    low_file = output / "low_mode_spectra.csv"
    with open(low_file, "w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(
            stream, fieldnames=["xi", "sector", "index", "eigenvalue"]
        )
        writer.writeheader()
        writer.writerows(low_mode_rows)

    aggregates = []
    for gauge_xi in gauge_parameters:
        for steps in ([0] if method == "exact" else steps_list):
            for shift in shifts:
                selected = [row for row in rows if row["xi"] == gauge_xi
                            and row["steps"] == steps and row["ir_shift"] == shift]
                for policy in (
                    "raw", "raw_normalized", "primed", "primed_normalized"
                ):
                    values = np.asarray([
                        row[f"three_generator_log_{policy}"] for row in selected
                    ])
                    error = (float(values.std(ddof=1) / np.sqrt(values.size))
                             if values.size > 1 else 0.0)
                    aggregates.append({
                        "xi": gauge_xi, "steps": steps, "ir_shift": shift,
                        "zero_mode_policy": policy, "mean_log_ratio": float(values.mean()),
                        "standard_error": error,
                        "determinant_factor": float(np.exp(-values.mean()))
                        if abs(values.mean()) < 700.0 else None,
                    })
    aggregate_file = output / "determinant_summary.csv"
    with open(aggregate_file, "w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(aggregates[0]))
        writer.writeheader()
        writer.writerows(aggregates)

    final_steps = 0 if method == "exact" else max(steps_list)
    gauge_spreads = []
    for shift in shifts:
        for policy in ("raw", "raw_normalized", "primed", "primed_normalized"):
            values = [row["mean_log_ratio"] for row in aggregates
                      if row["steps"] == final_steps and row["ir_shift"] == shift
                      and row["zero_mode_policy"] == policy]
            largest_error = max(
                row["standard_error"] for row in aggregates
                if row["steps"] == final_steps and row["ir_shift"] == shift
                and row["zero_mode_policy"] == policy
            )
            spread = float(np.ptp(values))
            cancellation_tolerance = 3.0 * largest_error + max(1e-6, 20.0 * shift)
            gauge_spreads.append({
                "ir_shift": shift, "zero_mode_policy": policy,
                "xi_spread": spread,
                "largest_standard_error": largest_error,
                "cancellation_tolerance": cancellation_tolerance,
                "consistent_with_cancellation": spread <= cancellation_tolerance
            })
    normalized_checks = [
        row["consistent_with_cancellation"] for row in gauge_spreads
        if row["zero_mode_policy"] == "primed_normalized"
    ]
    summary = {
        "status": "COMPLETE_REGULATED_LATTICE_SCAN",
        "method": method, "bounce_checkpoint": str(bounce_file),
        "shape": list(bounce.shape), "spacing": spacing,
        "gauge_coupling": gauge_coupling, "gauge_parameters": gauge_parameters,
        "ir_shifts": shifts, "lanczos_steps": steps_list if method == "slq" else None,
        "probes": probes if method == "slq" else None,
        "deflated_modes": deflated_modes if method == "slq" else None,
        "false_vacuum_removed_modes_per_generator": {
            "coupled_constant_gauge_modes": int((~coupled_mask).sum()),
            "constant_ghost_modes": int((~ghost_mask).sum()),
            "removed_longitudinal_measure_modes": 1
        },
        "false_vacuum_projector": {
            "constant_momentum_indices_within_component": constant_mode_indices.tolist(),
            "coupled_zero_mode_flat_indices": coupled_zero_indices.tolist(),
            "ghost_zero_mode_flat_indices": ghost_zero_indices.tolist(),
            "basis": "exact periodic Fourier zero-momentum constants",
            "selection": "explicit orthogonal projectors; no eigenvalue threshold"
        },
        "primed_measure_correction_per_generator": "+0.5*log(xi)",
        "raw_regulator_measure_correction_per_generator": "+0.5*log(xi)",
        "gauge_parameter_spreads": gauge_spreads,
        "normalized_gauge_cancellation_status": (
            "PASS" if all(normalized_checks) else "INCONCLUSIVE"
        ),
        "modal_export_enabled": modal_export,
        "modal_datasets": modal_datasets,
        "complete_rate": None,
        "scope": (
            "Finite-lattice gauge--Goldstone--ghost determinant only. A physical "
            "rate still requires counterterm matching, continuum and volume limits, "
            "and a fixed gauge-volume/false-vacuum zero-mode prescription."
        ),
        "probe_csv": str(probe_file), "summary_csv": str(aggregate_file),
        "low_modes_csv": str(low_file)
    }
    with open(output / "determinant_summary.json", "w", encoding="utf-8") as stream:
        json.dump(summary, stream, indent=2)

    with PdfPages(output / "SU2_Determinant_Gauge_Scan.pdf") as report:
        figure, axes = plt.subplots(1, 2, figsize=(12, 7))
        for shift in shifts:
            selected = [row for row in aggregates if row["steps"] == final_steps
                        and row["ir_shift"] == shift
                        and row["zero_mode_policy"] == "primed_normalized"]
            axes[0].errorbar(
                [row["xi"] for row in selected],
                [row["mean_log_ratio"] for row in selected],
                yerr=[row["standard_error"] for row in selected], marker="o",
                label=f"shift={shift:g}"
            )
        axes[0].set(xlabel=r"Gauge parameter $\xi$", ylabel="Three-generator log ratio",
                    title="Constant modes removed; measure normalized")
        axes[0].grid(True, alpha=0.3)
        axes[0].legend()
        for gauge_xi in gauge_parameters:
            selected = [row for row in aggregates if row["steps"] == final_steps
                        and row["xi"] == gauge_xi
                        and row["zero_mode_policy"] == "primed_normalized"]
            axes[1].errorbar(
                [row["ir_shift"] for row in selected],
                [row["mean_log_ratio"] for row in selected],
                yerr=[row["standard_error"] for row in selected], marker="o",
                label=rf"$\xi={gauge_xi:g}$"
            )
        axes[1].set_xscale("log")
        axes[1].set(xlabel="IR mass-squared shift", ylabel="Three-generator log ratio",
                    title="Regulator dependence")
        axes[1].grid(True, alpha=0.3)
        axes[1].legend()
        figure.suptitle("SU(2) Gauge--Goldstone--Ghost Determinant Scan", fontsize=16)
        figure.subplots_adjust(bottom=0.22, top=0.87, wspace=0.3)
        figure.text(
            0.5, 0.06,
            "Regulated finite-lattice diagnostic. Gauge independence is tested by the "
            "xi spread;\nrenormalized counterterms and continuum/volume extrapolations "
            "are not included.", ha="center", fontsize=10
        )
        report.savefig(figure)
        plt.close(figure)
    print(json.dumps(summary, indent=2), flush=True)


def run_su2_counterterm_stage():
    """Construct and, when coefficients are supplied, evaluate SU(2) counterterms.

    The stage computes the gauge-invariant radial basis retained by the adopted
    one-loop EFT prescription.  It also derives the scalar closure residues
    generated by U_L^2 + 3 U_T^2.  Full lattice-to-MSbar gauge-sector matching
    coefficients must be supplied explicitly; they are not inferred from the
    scalar closure polynomial.
    """
    import csv
    import json
    from pathlib import Path

    import matplotlib.pyplot as plt
    import numpy as np
    from matplotlib.backends.backend_pdf import PdfPages

    output = Path(_pipeline_os.getenv(
        "HIGGS_SU2_CT_OUTPUT", "su2_counterterm_matching"
    ))
    output.mkdir(parents=True, exist_ok=True)
    bounce_file = Path(_pipeline_os.getenv(
        "HIGGS_SU2_CT_BOUNCE_FILE",
        "su2_prefactor_bounce_L26_h0.8/relaxed_bounce_checkpoint.npz"
    ))
    coefficient_file_name = _pipeline_os.getenv(
        "HIGGS_SU2_CT_COEFFICIENTS", ""
    ).strip()
    spacing = float(_pipeline_os.getenv("HIGGS_SU2_CT_SPACING", "0.8"))
    mu_sq = float(_pipeline_os.getenv("HIGGS_MU_SQ", "-0.40"))
    lambda_value = float(_pipeline_os.getenv("HIGGS_LAMBDA", "-2.00"))
    gamma = float(_pipeline_os.getenv("HIGGS_GAMMA", "0.80"))
    eighth = float(_pipeline_os.getenv("HIGGS_DELTA", "0.08"))
    gauge_coupling = float(_pipeline_os.getenv("HIGGS_SU2_CT_G", "0.65"))
    matching_scale = float(_pipeline_os.getenv(
        "HIGGS_SU2_CT_SCALE", str(np.sqrt(0.4))
    ))
    if spacing <= 0.0 or matching_scale <= 0.0 or gauge_coupling < 0.0:
        raise ValueError("Counterterm spacing, scale and gauge coupling are invalid.")
    if not bounce_file.is_file():
        raise FileNotFoundError(
            f"Bounce checkpoint not found: {bounce_file}. Run relax first or set "
            "HIGGS_SU2_CT_BOUNCE_FILE explicitly."
        )
    with np.load(bounce_file) as checkpoint:
        if "field" not in checkpoint:
            raise KeyError(f"{bounce_file} does not contain a 'field' array.")
        bounce = np.asarray(checkpoint["field"], dtype=float)
    if bounce.ndim != 4 or not np.all(np.isfinite(bounce)):
        raise ValueError("The counterterm checkpoint must contain a finite 4D field.")

    positive_mass_sq = -mu_sq
    if positive_mass_sq <= 0.0:
        raise ValueError("The false-vacuum mass squared must be positive.")
    cell_volume = spacing**4
    gradient = np.stack([
        (np.roll(bounce, -1, axis=axis) - bounce) / spacing
        for axis in range(4)
    ])
    negative_laplacian = sum(
        (2.0 * bounce - np.roll(bounce, 1, axis=axis)
         - np.roll(bounce, -1, axis=axis)) / spacing**2
        for axis in range(4)
    )
    transverse_curvature = (
        positive_mass_sq + lambda_value * bounce**2
        + gamma * bounce**4 + eighth * bounce**6
    )
    longitudinal_curvature = (
        positive_mass_sq + 3.0 * lambda_value * bounce**2
        + 5.0 * gamma * bounce**4 + 7.0 * eighth * bounce**6
    )
    eom_residual = negative_laplacian + transverse_curvature * bounce

    basis_integrals = {
        "delta_ZH": float(0.5 * cell_volume * np.sum(gradient**2)),
        "delta_m2": float(0.5 * cell_volume * np.sum(bounce**2)),
        "delta_lambda": float(0.25 * cell_volume * np.sum(bounce**4)),
        "delta_gamma": float((1.0 / 6.0) * cell_volume * np.sum(bounce**6)),
        "delta_delta": float(0.125 * cell_volume * np.sum(bounce**8)),
        "delta_c10": float(0.1 * cell_volume * np.sum(bounce**10)),
        "delta_c12": float((1.0 / 12.0) * cell_volume * np.sum(bounce**12)),
    }

    # P(rho) = U_L^2 + 3 U_T^2 - 4 m_F^4.  The constant term is
    # removed because it cancels between the bounce and false vacuum.
    closure_polynomial = {
        "rho2": 12.0 * lambda_value * positive_mass_sq,
        "rho4": 12.0 * lambda_value**2 + 16.0 * gamma * positive_mass_sq,
        "rho6": 36.0 * lambda_value * gamma + 20.0 * eighth * positive_mass_sq,
        "rho8": 28.0 * gamma**2 + 48.0 * lambda_value * eighth,
        "rho10": 76.0 * gamma * eighth,
        "rho12": 52.0 * eighth**2,
    }
    powers = {name: 2 * index for index, name in enumerate(
        ("rho2", "rho4", "rho6", "rho8", "rho10", "rho12"), start=1
    )}
    direct_closure_integral = float(cell_volume * np.sum(
        longitudinal_curvature**2 + 3.0 * transverse_curvature**2
        - 4.0 * positive_mass_sq**2
    ))
    expanded_closure_integral = float(sum(
        coefficient * cell_volume * np.sum(bounce**powers[name])
        for name, coefficient in closure_polynomial.items()
    ))
    closure_relative_error = abs(
        direct_closure_integral - expanded_closure_integral
    ) / max(1.0, abs(direct_closure_integral))
    if closure_relative_error > 1e-11:
        raise RuntimeError("The scalar counterterm closure identity failed.")

    # Residues are quoted after factoring out C = 1/(64*pi^2*epsilon_bar).
    # They cancel +C*P(rho) in the one-loop effective action.
    scalar_residues_over_C = {
        "delta_m2": -2.0 * closure_polynomial["rho2"],
        "delta_lambda": -4.0 * closure_polynomial["rho4"],
        "delta_gamma": -6.0 * closure_polynomial["rho6"],
        "delta_delta": -8.0 * closure_polynomial["rho8"],
        "delta_c10": -10.0 * closure_polynomial["rho10"],
        "delta_c12": -12.0 * closure_polynomial["rho12"],
    }
    scalar_residue_action_over_C = float(sum(
        scalar_residues_over_C[name] * basis_integrals[name]
        for name in scalar_residues_over_C
    ))
    scalar_residue_cancellation_error = abs(
        scalar_residue_action_over_C + direct_closure_integral
    ) / max(1.0, abs(direct_closure_integral))
    if scalar_residue_cancellation_error > 1e-11:
        raise RuntimeError("The normalized scalar pole residues do not cancel P(rho).")
    scalar_pole_action_coefficient = direct_closure_integral / (64.0 * np.pi**2)

    # In background Feynman gauge (xi=1) the continuum coupled operator is
    # minimal.  For one generator its local E matrix gives
    #
    # Tr(E_b^2) - 2 E_ghost^2
    #   = U_T^2 + 2 q^2 rho^2 U_T + 3 q^4 rho^4
    #     + 8 q^2 (partial rho)^2.
    #
    # Multiplying by three generators and adding the radial mode yields the
    # following complete radial-background pole density.  This derives the
    # continuum pole residues, but not the finite lattice-to-MSbar constants.
    charge_sq = (gauge_coupling / 2.0)**2
    gauge_closure_polynomial = {
        "rho2": 6.0 * charge_sq * positive_mass_sq,
        "rho4": 6.0 * charge_sq * lambda_value + 9.0 * charge_sq**2,
        "rho6": 6.0 * charge_sq * gamma,
        "rho8": 6.0 * charge_sq * eighth,
        "rho10": 0.0,
        "rho12": 0.0,
    }
    total_closure_polynomial = {
        name: closure_polynomial[name] + gauge_closure_polynomial[name]
        for name in closure_polynomial
    }
    gauge_kinetic_coefficient = 24.0 * charge_sq
    total_residues_over_C = {
        "delta_ZH": -2.0 * gauge_kinetic_coefficient,
        "delta_m2": -2.0 * total_closure_polynomial["rho2"],
        "delta_lambda": -4.0 * total_closure_polynomial["rho4"],
        "delta_gamma": -6.0 * total_closure_polynomial["rho6"],
        "delta_delta": -8.0 * total_closure_polynomial["rho8"],
        "delta_c10": -10.0 * total_closure_polynomial["rho10"],
        "delta_c12": -12.0 * total_closure_polynomial["rho12"],
    }
    gauge_mass_sq = charge_sq * bounce**2
    direct_total_density = (
        longitudinal_curvature**2
        + 3.0 * (
            2.0 * gauge_mass_sq**2
            + (transverse_curvature + gauge_mass_sq)**2
            + 8.0 * charge_sq * np.sum(gradient**2, axis=0)
        )
        - 4.0 * positive_mass_sq**2
    )
    direct_total_integral = float(cell_volume * np.sum(direct_total_density))
    expanded_total_integral = float(
        sum(
            coefficient * cell_volume * np.sum(bounce**powers[name])
            for name, coefficient in total_closure_polynomial.items()
        )
        + gauge_kinetic_coefficient * cell_volume * np.sum(gradient**2)
    )
    total_closure_relative_error = abs(
        direct_total_integral - expanded_total_integral
    ) / max(1.0, abs(direct_total_integral))
    total_residue_action_over_C = float(sum(
        total_residues_over_C[name] * basis_integrals[name]
        for name in total_residues_over_C
    ))
    total_residue_cancellation_error = abs(
        total_residue_action_over_C + direct_total_integral
    ) / max(1.0, abs(direct_total_integral))
    if max(total_closure_relative_error, total_residue_cancellation_error) > 1e-11:
        raise RuntimeError("The Feynman-gauge SU(2) pole-residue identity failed.")

    supplied_coefficients = None
    coefficient_metadata = {}
    counterterm_action = None
    full_su2_matching = False
    if coefficient_file_name:
        coefficient_file = Path(coefficient_file_name)
        with open(coefficient_file, encoding="utf-8") as stream:
            coefficient_document = json.load(stream)
        if "coefficients" in coefficient_document:
            supplied_coefficients = coefficient_document["coefficients"]
            coefficient_metadata = coefficient_document.get("metadata", {})
        else:
            supplied_coefficients = coefficient_document
        if supplied_coefficients is not None:
            allowed = set(basis_integrals)
            unknown = set(supplied_coefficients) - allowed
            if unknown:
                raise ValueError(f"Unknown counterterm coefficients: {sorted(unknown)}")
            supplied_coefficients = {
                name: float(supplied_coefficients.get(name, 0.0)) for name in allowed
            }
            if not all(np.isfinite(list(supplied_coefficients.values()))):
                raise ValueError("All supplied counterterm coefficients must be finite.")
            counterterm_action = float(sum(
                supplied_coefficients[name] * integral
                for name, integral in basis_integrals.items()
            ))
        full_su2_matching = bool(coefficient_metadata.get(
            "includes_full_su2_lattice_to_msbar_matching", False
        ))

    status = (
        "FULL_SU2_MATCHING_EVALUATED" if full_su2_matching
        else "COEFFICIENTS_EVALUATED_NOT_FULL_SU2" if supplied_coefficients is not None
        else "BASIS_READY_MATCHING_COEFFICIENTS_REQUIRED"
    )
    basis_rows = []
    for name, integral in basis_integrals.items():
        basis_rows.append({
            "coefficient": name, "basis_integral": integral,
            "supplied_value": (supplied_coefficients or {}).get(name),
            "action_contribution": (
                (supplied_coefficients or {}).get(name, 0.0) * integral
                if supplied_coefficients is not None else None
            ),
            "scalar_residue_over_C": scalar_residues_over_C.get(name),
            "feynman_gauge_total_residue_over_C": total_residues_over_C.get(name),
        })
    basis_file = output / "counterterm_basis.csv"
    with open(basis_file, "w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(basis_rows[0]))
        writer.writeheader()
        writer.writerows(basis_rows)

    summary = {
        "status": status,
        "bounce_checkpoint": str(bounce_file), "shape": list(bounce.shape),
        "spacing": spacing, "matching_scheme": "MSbar",
        "matching_scale": matching_scale,
        "benchmark_parameters": {
            "m2": positive_mass_sq, "lambda": lambda_value,
            "gamma": gamma, "delta": eighth, "g": gauge_coupling,
            "c10_at_matching_scale": 0.0, "c12_at_matching_scale": 0.0,
            "ZH_at_matching_scale": 1.0,
        },
        "basis_integrals": basis_integrals,
        "scalar_closure_polynomial": closure_polynomial,
        "scalar_closure_relative_error": closure_relative_error,
        "scalar_counterterm_residues_over_C": scalar_residues_over_C,
        "scalar_residue_action_over_C": scalar_residue_action_over_C,
        "scalar_residue_cancellation_error": scalar_residue_cancellation_error,
        "C_definition": "1/(64*pi^2*epsilon_bar)",
        "scalar_msbar_pole_action_coefficient": scalar_pole_action_coefficient,
        "continuum_pole_gauge": "background Feynman gauge (xi=1)",
        "gauge_closure_polynomial": gauge_closure_polynomial,
        "gauge_kinetic_coefficient": gauge_kinetic_coefficient,
        "total_closure_polynomial": total_closure_polynomial,
        "continuum_feynman_gauge_total_residues_over_C": total_residues_over_C,
        "total_closure_relative_error": total_closure_relative_error,
        "total_residue_action_over_C": total_residue_action_over_C,
        "total_residue_cancellation_error": total_residue_cancellation_error,
        "eom_rms_residual": float(np.sqrt(np.mean(eom_residual**2))),
        "eom_max_residual": float(np.max(np.abs(eom_residual))),
        "coefficient_file": coefficient_file_name or None,
        "coefficient_metadata": coefficient_metadata,
        "supplied_coefficients": supplied_coefficients,
        "counterterm_action": counterterm_action,
        "full_su2_matching_confirmed": full_su2_matching,
        "unmatched_requirements": ([] if full_su2_matching else [
            "Finite gauge--Goldstone--ghost lattice-to-MSbar constants",
            "Finite Higgs kinetic/wave-function lattice-to-MSbar constant",
            "Gauge coupling and gauge-field matching on nonzero gauge backgrounds",
            "Finite matching terms at the stated reference scale",
        ]),
        "complete_rate": None,
        "scope": (
            "The radial EFT basis and scalar closure residues are implemented. "
            "A physical SU(2) counterterm action requires independently derived "
            "full gauge-sector lattice-to-MSbar coefficients."
        ),
        "basis_csv": str(basis_file),
    }
    summary_file = output / "counterterm_summary.json"
    with open(summary_file, "w", encoding="utf-8") as stream:
        json.dump(summary, stream, indent=2)

    with PdfPages(output / "SU2_Counterterm_Matching_Report.pdf") as report:
        figure, axes = plt.subplots(1, 2, figsize=(12, 7))
        names = list(basis_integrals)
        axes[0].bar(range(len(names)), [abs(basis_integrals[name]) for name in names])
        axes[0].set_yscale("log")
        axes[0].set_xticks(range(len(names)), names, rotation=45, ha="right")
        axes[0].set(ylabel="Absolute basis integral", title="Bounce local invariants")
        axes[0].grid(True, axis="y", alpha=0.3)
        polynomial_names = list(closure_polynomial)
        axes[1].bar(
            range(len(polynomial_names)),
            [closure_polynomial[name] for name in polynomial_names]
        )
        axes[1].set_xticks(
            range(len(polynomial_names)), polynomial_names, rotation=45, ha="right"
        )
        axes[1].set(ylabel="Polynomial coefficient",
                    title=r"Scalar closure: $U_L^2+3U_T^2-4m_F^4$")
        axes[1].axhline(0.0, color="black", linewidth=0.8)
        axes[1].grid(True, axis="y", alpha=0.3)
        figure.suptitle("SU(2) Counterterm Matching Stage: " + status, fontsize=15)
        figure.subplots_adjust(bottom=0.27, top=0.86, wspace=0.32)
        figure.text(
            0.5, 0.055,
            "Scalar closure is validated algebraically. Full gauge-sector "
            "lattice-to-MSbar coefficients are not inferred from this identity.",
            ha="center", fontsize=10
        )
        report.savefig(figure)
        plt.close(figure)
    print(json.dumps(summary, indent=2), flush=True)



def run_su2_vertex_table_generation():
    """Generate complete one-loop SU(2) color/Lorentz tables at fixed momenta."""
    import json
    from pathlib import Path
    import numpy as np

    spacing = float(_pipeline_os.getenv("HIGGS_SU2_VERTEX_SPACING", "0.8"))
    coupling = float(_pipeline_os.getenv("HIGGS_SU2_VERTEX_G0", "0.65"))
    output = Path(_pipeline_os.getenv(
        "HIGGS_SU2_VERTEX_OUTPUT", "su2_nonlinear_vertex_tables_20261007_conserving.npz"
    ))
    if output.is_absolute():
        raise ValueError("HIGGS_SU2_VERTEX_OUTPUT must be workspace-relative.")
    if not np.isfinite(spacing) or spacing <= 0.0:
        raise ValueError("The vertex-table spacing must be finite and positive.")
    if not np.isfinite(coupling) or coupling <= 0.0:
        raise ValueError("The bare coupling g0 must be finite and positive.")

    scalar_p_dagger = np.array([0.31, -0.17, 0.22, 0.11])
    scalar_p = np.array([0.08, 0.24, -0.13, -0.21])
    scalar_p_dagger_by_order = {0: -scalar_p, 1: scalar_p_dagger, 2: scalar_p_dagger}
    scalar_p_by_order = {0: scalar_p, 1: scalar_p, 2: scalar_p}
    scalar_total = -(scalar_p_dagger + scalar_p)
    scalar_split = np.array([0.13, -0.07, 0.09, 0.05])
    scalar_gauge = {
        0: np.empty((0, 4)),
        1: scalar_total[None, :],
        2: np.stack((scalar_split, scalar_total - scalar_split)),
    }

    k1 = np.array([0.37, -0.21, 0.13, 0.29])
    k2 = np.array([-0.12, 0.31, 0.07, -0.25])
    k3 = np.array([-0.24, -0.08, -0.20, 0.11])
    wilson_momenta = {
        2: np.stack((k1, -k1)),
        3: np.stack((k1, k2, -k1 - k2)),
        4: np.stack((k1, k2, k3, -k1 - k2 - k3)),
    }
    antighost = np.array([0.24, 0.11, -0.13, -0.17])
    ghost = np.array([0.17, -0.21, 0.14, 0.09])
    antighost_by_order = {0: -ghost, 1: antighost, 2: antighost}
    ghost_total = -(antighost + ghost)
    ghost_split = np.array([0.04, 0.08, -0.03, 0.02])
    ghost_gauge = {
        0: np.empty((0, 4)),
        1: ghost_total[None, :],
        2: np.stack((ghost_split, ghost_total - ghost_split)),
    }
    tables = generate_one_loop_vertex_tables(
        spacing=spacing, gauge_coupling=coupling,
        scalar_p_dagger=scalar_p_dagger_by_order, scalar_p=scalar_p_by_order,
        scalar_gauge_momenta_by_order=scalar_gauge,
        wilson_momenta_by_order=wilson_momenta,
        antighost_momentum=antighost_by_order, ghost_momentum=ghost,
        ghost_gauge_momenta_by_order=ghost_gauge,
    )
    scalar_ghost = make_nonlinear_su2_scalar_ghost_vertices(
        0.37, 0.37, 1.0, gauge_coupling=coupling
    )
    metadata = {
        "schema": "ivv.su2.nonlinear_vertex_tables",
        "version": "1.0.0",
        "scope": "Complete color/polarization indices for the specified one-loop momenta; not matching coefficients.",
        "spacing": spacing,
        "bare_gauge_coupling_g0": coupling,
        "fourier_convention": "all incoming, fields exp(+i k.x), gauge fields at link midpoints",
        "scalar_Hdagger_momenta_by_order": {
            str(r): {
                "p_dagger": scalar_p_dagger_by_order[r].tolist(),
                "p": scalar_p_by_order[r].tolist(),
                "gauge": scalar_gauge[r].tolist(),
            } for r in scalar_gauge
        },
        "wilson_gauge_momenta_by_order": {
            str(n): v.tolist() for n, v in wilson_momenta.items()
        },
        "ghost_momenta": {
            "antighost_by_order": {str(r): v.tolist()
                                   for r, v in antighost_by_order.items()},
            "ghost": ghost.tolist(),
            "gauge_by_order": {str(r): v.tolist() for r, v in ghost_gauge.items()},
        },
        "ghost_scalar_background": {
            "higgs_radial_background": 0.37,
            "gauge_fixing_radial_background": 0.37,
            "xi": 1.0,
        },
        "tables": {},
    }
    arrays = {
        "ghost_scalar_background": scalar_ghost["background"],
        "ghost_scalar_h": scalar_ghost["h"],
        "ghost_scalar_chi": scalar_ghost["chi"],
    }
    metadata["tables"].update({
        "ghost_scalar_background": {"shape": [3, 3], "dtype": "float64",
                                     "axis_order": "antighost color, ghost color"},
        "ghost_scalar_h": {"shape": [3, 3], "dtype": "float64",
                             "axis_order": "antighost color, ghost color"},
        "ghost_scalar_chi": {"shape": [3, 3, 3], "dtype": "float64",
                              "axis_order": "antighost color, ghost color, chi color"},
    })
    for sector, orders in tables.items():
        for order, table in orders.items():
            key = f"{sector}_r{order}"
            arrays[key] = table
            metadata["tables"][key] = {
                "shape": list(table.shape), "dtype": str(table.dtype),
                "axis_order": (
                    "gauge colors, gauge directions, Higgs matrix indices"
                    if sector == "scalar_link" else
                    "antighost color, ghost color, gauge colors, gauge directions"
                    if sector == "ghost_gauge" else
                    "gauge colors, gauge directions"
                ),
            }
    sidecar = output.with_suffix(".json")
    if output.exists() or sidecar.exists():
        raise FileExistsError(
            f"Refusing to overwrite existing vertex-table output: {output} or {sidecar}"
        )
    output.parent.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(output, **arrays)
    with sidecar.open("w", encoding="utf-8") as stream:
        json.dump(metadata, stream, indent=2, sort_keys=True)
    print(json.dumps({
        "status": "PASS", "table_file": str(output),
        "metadata_file": str(sidecar),
        "table_shapes": {key: meta["shape"]
                          for key, meta in metadata["tables"].items()},
        "scope": metadata["scope"],
    }, indent=2), flush=True)


_PIPELINE_MODE = _pipeline_os.getenv('HIGGS_RUN_MODE', 'validation').lower()
_SPECIAL_PIPELINE_MODES = {'relax', 'slq', 'continuum'}

if (_pipeline_os.getenv("HIGGS_SU2_GAUGE", "0") == "1"
        and _PIPELINE_MODE in _SPECIAL_PIPELINE_MODES | {"full"}):
    raise NotImplementedError(
        "These pipeline modes are scalar-only. Use su2_determinant for the "
        "regulated gauge-sector determinant; counterterm-matched inclusion in "
        "the physical full rate is not implemented."
    )

if _PIPELINE_MODE == "su2_validation":
    run_su2_prerequisite_validation()
    raise SystemExit(0)

if _PIPELINE_MODE == "su2_determinant":
    run_su2_determinant_scan()
    raise SystemExit(0)

if _PIPELINE_MODE == "su2_counterterms":
    run_su2_counterterm_stage()
    raise SystemExit(0)

if _PIPELINE_MODE == "su2_vertices":
    run_su2_vertex_table_generation()
    raise SystemExit(0)

if _PIPELINE_MODE == 'full':
    _stage_environments = [
        ('relax', {'HIGGS_RELAX_SKIP_SPECTRUM': '1'}),
        ('slq', {}),
        (
            'continuum',
            {
                'HIGGS_MU_SQ': '-0.40',
                'HIGGS_LAMBDA': '-2.00',
                'HIGGS_GAMMA': '0.80',
                'HIGGS_DELTA': '0.08',
                'HIGGS_L': '20',
                'HIGGS_RADIAL_CUTOFF': '20',
                'HIGGS_PARTIAL_WAVE_LMAX': '70',
                'HIGGS_DETERMINANT_OUTPUT':
                    'scaled_potential_continuum_renormalized',
            },
        ),
    ]
    for _stage, _overrides in _stage_environments:
        _environment = _pipeline_os.environ.copy()
        _environment.update(_overrides)
        _environment['HIGGS_RUN_MODE'] = _stage
        print(f'\n=== Running unified pipeline stage: {_stage} ===', flush=True)
        _pipeline_subprocess.run(
            [_pipeline_sys.executable, __file__],
            check=True,
            env=_environment,
        )
    raise SystemExit(0)

if _PIPELINE_MODE == 'relax':
    """Relax a sampled continuum bounce to a discrete lattice stationary point.
    
    The nonlinear equation solved is
    
        -Delta_h rho(x) + V'(rho(x)) = 0
    
    on a periodic four-dimensional lattice.  Newton corrections are obtained with
    matrix-free MINRES using the longitudinal Hessian.  A residual-norm line search
    keeps the iteration in the basin of the nontrivial saddle rather than blindly
    taking a full Newton step.
    """
    
    import json
    import os
    import sys
    import time
    from datetime import datetime
    from pathlib import Path
    
    import matplotlib.pyplot as plt
    import numpy as np
    import scipy.sparse.linalg as spla
    from matplotlib.backends.backend_pdf import PdfPages
    from scipy.integrate import solve_ivp
    
    
    L = int(os.getenv('HIGGS_RELAX_L', '26'))
    SPACING = float(os.getenv('HIGGS_RELAX_SPACING', '0.8'))
    MAX_NEWTON = int(os.getenv('HIGGS_RELAX_MAX_NEWTON', '14'))
    SKIP_SPECTRUM = os.getenv('HIGGS_RELAX_SKIP_SPECTRUM', '0') == '1'
    OUTPUT_DIRECTORY = Path(os.getenv(
        'HIGGS_RELAX_OUTPUT', f'discrete_bounce_relaxation_L{L}_h{SPACING:g}'
    ))
    OUTPUT_DIRECTORY.mkdir(exist_ok=True)
    CHECKPOINT = OUTPUT_DIRECTORY / 'relaxed_bounce_checkpoint.npz'
    
    MU_SQ = -0.40
    LAMBDA = -2.00
    GAMMA = 0.80
    DELTA = 0.08
    N = L**4
    SHAPE = (L,) * 4
    
    
    def potential(rho):
        return (
            -0.5 * MU_SQ * rho**2 + 0.25 * LAMBDA * rho**4
            + (GAMMA / 6.0) * rho**6 + (DELTA / 8.0) * rho**8
        )
    
    
    def potential_derivative(rho):
        return (
            -MU_SQ * rho + LAMBDA * rho**3
            + GAMMA * rho**5 + DELTA * rho**7
        )
    
    
    def longitudinal_curvature(rho):
        rho_sq = rho**2
        return (
            -MU_SQ + 3.0 * LAMBDA * rho_sq
            + 5.0 * GAMMA * rho_sq**2 + 7.0 * DELTA * rho_sq**3
        )
    
    
    def transverse_curvature(rho):
        rho_sq = rho**2
        return (
            -MU_SQ + LAMBDA * rho_sq
            + GAMMA * rho_sq**2 + DELTA * rho_sq**3
        )
    
    
    def negative_laplacian(field):
        result = 8.0 * field
        for axis in range(4):
            result -= np.roll(field, 1, axis=axis)
            result -= np.roll(field, -1, axis=axis)
        return result / SPACING**2
    
    
    def residual(field):
        return negative_laplacian(field) + potential_derivative(field)
    
    
    def hessian_operator(field, channel):
        diagonal = (
            longitudinal_curvature(field)
            if channel == 'longitudinal' else transverse_curvature(field)
        )
    
        def matvec(vector):
            grid = np.asarray(vector).reshape(SHAPE)
            return (negative_laplacian(grid) + diagonal * grid).ravel()
    
        return spla.LinearOperator(
            shape=(N, N), matvec=matvec, rmatvec=matvec, dtype=np.float64
        )
    
    
    def continuum_initial_guess():
        roots = np.roots([DELTA, GAMMA, LAMBDA, -MU_SQ])
        points = []
        for root in roots:
            if abs(root.imag) < 1.0e-10 and root.real > 0.0:
                rho_sq = float(root.real)
                rho = np.sqrt(rho_sq)
                curvature = 2.0 * rho_sq * (
                    LAMBDA + 2.0 * GAMMA * rho_sq + 3.0 * DELTA * rho_sq**2
                )
                points.append((rho, potential(rho), curvature))
        rho_barrier = min(point[0] for point in points if point[2] < 0.0)
        rho_true = min(
            (point for point in points if point[2] > 0.0),
            key=lambda point: point[1],
        )[0]
    
        def rhs(radius, state):
            rho, rho_prime = state
            return [rho_prime, potential_derivative(rho) - 3.0 * rho_prime / radius]
    
        def overshoots(rho_center):
            epsilon = 1.0e-6
            force = potential_derivative(rho_center)
    
            def crossing(radius, state):
                return state[0]
    
            crossing.terminal = True
            crossing.direction = -1
            solution = solve_ivp(
                rhs, (epsilon, 80.0),
                [rho_center + force * epsilon**2 / 8.0,
                 force * epsilon / 4.0],
                events=crossing, rtol=3.0e-10, atol=1.0e-12, max_step=0.03,
            )
            return bool(solution.t_events[0].size)
    
        lower = rho_barrier * (1.0 + 1.0e-8)
        upper = rho_true * (1.0 - 1.0e-12)
        for _ in range(70):
            midpoint = 0.5 * (lower + upper)
            if overshoots(midpoint):
                upper = midpoint
            else:
                lower = midpoint
        rho_center = upper
        epsilon = 1.0e-7
        force = potential_derivative(rho_center)
    
        def tail(radius, state):
            return state[0] - 1.0e-10 * max(1.0, rho_center)
    
        tail.terminal = True
        tail.direction = -1
        solution = solve_ivp(
            rhs, (epsilon, 80.0),
            [rho_center + force * epsilon**2 / 8.0,
             force * epsilon / 4.0],
            events=tail, rtol=1.0e-11, atol=1.0e-13, max_step=0.005,
            dense_output=True,
        )
        tail_radius = float(solution.t_events[0][0])
        axis = (np.arange(L, dtype=float) - L // 2) * SPACING
        radius_sq = np.zeros(SHAPE)
        for active_axis in range(4):
            reshape = [1] * 4
            reshape[active_axis] = L
            radius_sq += axis.reshape(reshape)**2
        radius = np.sqrt(radius_sq)
        field = np.zeros(SHAPE)
        selected = radius <= tail_radius
        field[selected] = solution.sol(np.maximum(radius[selected], epsilon))[0]
        field[radius == 0.0] = rho_center
        return np.maximum(field, 0.0), radius
    
    
    if CHECKPOINT.exists():
        saved = np.load(CHECKPOINT)
        field = saved['field']
        history = saved['history'].tolist()
        print(f'Loaded relaxation checkpoint {CHECKPOINT}.', flush=True)
    else:
        field, radius = continuum_initial_guess()
        history = []
    
    start_time = time.time()
    for iteration in range(len(history), MAX_NEWTON):
        current_residual = residual(field)
        rms = float(np.sqrt(np.mean(current_residual**2)))
        maximum = float(np.max(np.abs(current_residual)))
        print(
            f'Newton {iteration}: RMS={rms:.6e}, max={maximum:.6e}, '
            f'center={field[(L // 2,) * 4]:.9f}', flush=True,
        )
        if rms < 1.0e-10:
            break
        operator = hessian_operator(field, 'longitudinal')
        correction, info = spla.minres(
            operator, -current_residual.ravel(), rtol=2.0e-8,
            maxiter=1200, show=False,
        )
        correction = correction.reshape(SHAPE)
        if info < 0:
            raise RuntimeError(f'MINRES failed with info={info}.')
    
        accepted = False
        step = 1.0
        for _ in range(14):
            candidate = field + step * correction
            candidate_rms = float(np.sqrt(np.mean(residual(candidate)**2)))
            if candidate_rms < rms:
                field = candidate
                accepted = True
                break
            step *= 0.5
        history.append([iteration, rms, maximum, step, info])
        np.savez_compressed(
            CHECKPOINT, field=field, history=np.asarray(history, dtype=float)
        )
        if not accepted:
            raise RuntimeError('Newton line search failed to reduce the residual.')
    
    final_residual = residual(field)
    final_rms = float(np.sqrt(np.mean(final_residual**2)))
    final_max = float(np.max(np.abs(final_residual)))
    np.savez_compressed(
        CHECKPOINT, field=field, history=np.asarray(history, dtype=float)
    )
    print(f'Final residual: RMS={final_rms:.6e}, max={final_max:.6e}', flush=True)
    
    if SKIP_SPECTRUM:
        print(f'Relaxed field saved to {CHECKPOINT}.', flush=True)
        sys.exit(0)
    
    # The exact global-orientation identity is H_T rho = lattice EOM residual.
    orientation_identity_rms = float(np.sqrt(np.mean(
        (hessian_operator(field, 'transverse') @ field.ravel())**2
    )))
    
    print('Computing relaxed low modes...', flush=True)
    rng = np.random.default_rng(20260928)
    long_values = np.sort(spla.eigsh(
        hessian_operator(field, 'longitudinal'), k=20, which='SA', ncv=80,
        tol=2.0e-9, maxiter=30000, v0=rng.standard_normal(N),
        return_eigenvectors=False,
    ))
    trans_values = np.sort(spla.eigsh(
        hessian_operator(field, 'transverse'), k=8, which='SA', ncv=40,
        tol=2.0e-9, maxiter=30000, v0=rng.standard_normal(N),
        return_eigenvectors=False,
    ))
    
    axis = (np.arange(L, dtype=float) - L // 2) * SPACING
    line_profile = field[:, L // 2, L // 2, L // 2]
    line_order = np.argsort(np.abs(axis))
    sorted_radius = np.abs(axis[line_order])
    sorted_profile = line_profile[line_order]
    
    history_array = np.asarray(history, dtype=float)
    report_path = OUTPUT_DIRECTORY / 'discrete_bounce_relaxation_report.pdf'
    page_paths = []
    with PdfPages(report_path) as report:
        fig1, axes = plt.subplots(1, 2, figsize=(15, 8.5))
        fig1.subplots_adjust(left=0.08, right=0.97, bottom=0.19, top=0.78, wspace=0.22)
        fig1.suptitle('Direct Discrete-Lattice Bounce Relaxation', fontsize=17,
                      fontweight='bold', y=0.97)
        fig1.text(
            0.5, 0.915,
            rf'$L={L}$, $h={SPACING}$, half-box radius $={L*SPACING/2:.3f}$; '
            r'$-\Delta_h\rho+V\prime(\rho)=0$', ha='center', fontsize=11,
        )
        if history_array.size:
            axes[0].semilogy(history_array[:, 0], history_array[:, 1], 'o-',
                             label='RMS residual')
            axes[0].semilogy(history_array[:, 0], history_array[:, 2], 's-',
                             label='Maximum residual')
        axes[0].axhline(final_rms, color='black', linestyle=':')
        axes[0].set(xlabel='Newton iteration', ylabel='Residual norm',
                    title='Nonlinear convergence')
        axes[0].grid(True, which='both', alpha=0.3)
        axes[0].legend()
        axes[1].plot(sorted_radius, sorted_profile, 'o-', color='#1f4f8a')
        axes[1].set(xlabel='Axis radius', ylabel=r'$\rho$',
                    title='Relaxed bounce along a lattice axis')
        axes[1].grid(True, alpha=0.3)
        fig1.text(
            0.5, 0.095,
            rf'Final RMS residual $={final_rms:.3e}$; maximum residual '
            rf'$={final_max:.3e}$; elapsed time $={time.time()-start_time:.1f}$ s.',
            ha='center', fontsize=10,
        )
        date = datetime.now().astimezone().strftime('%B %d, %Y')
        fig1.text(0.5, 0.025, f'In Vero Vacuo | M. S. Cook | {date}',
                  ha='center', fontsize=9)
        page1 = OUTPUT_DIRECTORY / 'discrete_relaxation_page1.png'
        fig1.savefig(page1, dpi=200, facecolor='white')
        report.savefig(fig1)
        page_paths.append(page1)
        plt.close(fig1)
    
        fig2, axes = plt.subplots(1, 2, figsize=(15, 8.5))
        fig2.subplots_adjust(left=0.08, right=0.97, bottom=0.19, top=0.78, wspace=0.22)
        fig2.suptitle('Low Modes of the Relaxed Discrete Bounce', fontsize=17,
                      fontweight='bold', y=0.97)
        axes[0].plot(np.arange(1, long_values.size + 1), long_values, 'o-')
        axes[0].axhline(0.0, color='black', linestyle=':')
        axes[0].set(xlabel='Mode index', ylabel='Dimensionless eigenvalue',
                    title='Longitudinal channel')
        axes[0].grid(True, alpha=0.3)
        axes[1].plot(np.arange(1, trans_values.size + 1), trans_values, 's-',
                     color='#ff7f0e')
        axes[1].axhline(0.0, color='black', linestyle=':')
        axes[1].set(xlabel='Mode index', ylabel='Dimensionless eigenvalue',
                    title='Transverse channel')
        axes[1].grid(True, alpha=0.3)
        fig2.text(
            0.5, 0.095,
            rf'$H_T\rho$ identity RMS $={orientation_identity_rms:.3e}$. '
            'At an exact discrete stationary point the global-orientation mode is '
            'an exact transverse zero mode; translation modes remain lattice-lifted.',
            ha='center', fontsize=10,
        )
        fig2.text(0.5, 0.025, f'In Vero Vacuo | M. S. Cook | {date}',
                  ha='center', fontsize=9)
        page2 = OUTPUT_DIRECTORY / 'discrete_relaxation_page2.png'
        fig2.savefig(page2, dpi=200, facecolor='white')
        report.savefig(fig2)
        page_paths.append(page2)
        plt.close(fig2)
    
    summary = {
        'L': L,
        'spacing': SPACING,
        'sites': N,
        'final_rms_residual': final_rms,
        'final_max_residual': final_max,
        'orientation_identity_rms': orientation_identity_rms,
        'longitudinal_eigenvalues': long_values.tolist(),
        'transverse_eigenvalues': trans_values.tolist(),
        'report_pdf': str(report_path),
        'report_pages': [str(path) for path in page_paths],
        'checkpoint': str(CHECKPOINT),
    }
    with open(OUTPUT_DIRECTORY / 'discrete_relaxation_summary.json', 'w') as stream:
        json.dump(summary, stream, indent=2)
    
    print(json.dumps(summary, indent=2))
elif _PIPELINE_MODE == 'slq':
    """Deflated SLQ trace-log for the exact relaxed L=26 bounce.
    
    The program loads the Newton-relaxed lattice field, constructs the one
    longitudinal, three degenerate transverse, and four false-vacuum scalar
    Hessians, removes the seven collective-coordinate modes, and estimates the
    remaining full finite-lattice trace-log with stochastic Lanczos quadrature.
    Every probe is checkpointed for safe restart.
    """
    
    import json
    import os
    import time
    from datetime import datetime
    from pathlib import Path
    
    import matplotlib.pyplot as plt
    import numpy as np
    import pandas as pd
    import scipy.sparse.linalg as spla
    from matplotlib.backends.backend_pdf import PdfPages
    from scipy.linalg import eigh_tridiagonal
    
    
    L = int(os.getenv('HIGGS_SLQ_L', '26'))
    SPACING = float(os.getenv('HIGGS_SLQ_SPACING', '0.8'))
    N = L**4
    SHAPE = (L,) * 4
    PROBES = int(os.getenv('HIGGS_SLQ_PROBES', '16'))
    DEFLATED_MODES = int(os.getenv('HIGGS_SLQ_DEFLATED_MODES', '12'))
    STEP_LIST = sorted({
        int(value) for value in os.getenv('HIGGS_SLQ_STEPS', '20,40,60').split(',')
    })
    MAX_STEPS = max(STEP_LIST)
    RANDOM_SEED = int(os.getenv('HIGGS_SLQ_SEED', '20260929'))
    OUTPUT_DIRECTORY = Path(os.getenv(
        'HIGGS_SLQ_OUTPUT', 'relaxed_bounce_slq_L26_h0.8'
    ))
    OUTPUT_DIRECTORY.mkdir(exist_ok=True)
    BOUNCE_FILE = Path(os.getenv(
        'HIGGS_RELAXED_BOUNCE_FILE',
        'discrete_bounce_relaxation_L26_h0.8/relaxed_bounce_checkpoint.npz'
    ))
    
    MU_SQ = -0.40
    LAMBDA = -2.00
    GAMMA = 0.80
    DELTA = 0.08
    FALSE_MASS_SQ = -MU_SQ
    TRANSLATION_MODES = 4
    ORIENTATION_MODES = 3
    
    if not BOUNCE_FILE.exists():
        raise FileNotFoundError(f'Relaxed bounce file not found: {BOUNCE_FILE}')
    if DEFLATED_MODES < 6:
        raise ValueError('At least six deflated modes are required.')
    
    data = np.load(BOUNCE_FILE)
    rho = np.asarray(data['field'], dtype=float)
    if rho.shape != SHAPE:
        raise ValueError(f'Expected relaxed field shape {SHAPE}, found {rho.shape}.')
    rho_sq = rho**2
    u_longitudinal = (
        -MU_SQ + 3.0 * LAMBDA * rho_sq
        + 5.0 * GAMMA * rho_sq**2 + 7.0 * DELTA * rho_sq**3
    )
    u_transverse = (
        -MU_SQ + LAMBDA * rho_sq
        + GAMMA * rho_sq**2 + DELTA * rho_sq**3
    )
    u_false = np.full(SHAPE, FALSE_MASS_SQ)
    
    
    def negative_laplacian(field):
        result = 8.0 * field
        for axis in range(4):
            result -= np.roll(field, 1, axis=axis)
            result -= np.roll(field, -1, axis=axis)
        return result / SPACING**2
    
    
    def make_operator(diagonal):
        diagonal = np.asarray(diagonal, dtype=float)
    
        def matvec(vector):
            field = np.asarray(vector).reshape(SHAPE)
            return (negative_laplacian(field) + diagonal * field).ravel()
    
        return spla.LinearOperator(
            shape=(N, N), matvec=matvec, rmatvec=matvec, dtype=np.float64
        )
    
    
    h_longitudinal = make_operator(u_longitudinal)
    h_transverse = make_operator(u_transverse)
    h_false = make_operator(u_false)
    
    
    def load_low_modes(operator, channel):
        cache = OUTPUT_DIRECTORY / f'low_modes_{channel}_k{DEFLATED_MODES}.npz'
        if cache.exists():
            cached = np.load(cache)
            print(f'Loaded {channel} low-mode cache.', flush=True)
            return cached['eigenvalues'], cached['eigenvectors']
        print(f'Computing {DEFLATED_MODES} lowest {channel} modes...', flush=True)
        values, vectors = spla.eigsh(
            operator, k=DEFLATED_MODES, which='SA',
            ncv=max(80, 2 * DEFLATED_MODES + 1), tol=2.0e-9,
            maxiter=30000,
        )
        order = np.argsort(values)
        values = values[order]
        vectors = vectors[:, order]
        np.savez_compressed(cache, eigenvalues=values, eigenvectors=vectors)
        return values, vectors
    
    
    long_values, long_vectors = load_low_modes(h_longitudinal, 'longitudinal')
    trans_values, trans_vectors = load_low_modes(h_transverse, 'transverse')
    
    # Exact mode classification established by the relaxed Hessian calculation:
    # longitudinal index 0 is the physical negative mode; indices 1:5 are the
    # four lattice-lifted translation collective coordinates.  The transverse
    # mode of smallest absolute eigenvalue is one orientation direction, repeated
    # over the three internal transverse components.
    translation_indices = np.arange(1, 1 + TRANSLATION_MODES)
    orientation_index = int(np.argmin(np.abs(trans_values)))
    long_keep = np.ones(DEFLATED_MODES, dtype=bool)
    long_keep[translation_indices] = False
    trans_keep = np.ones(DEFLATED_MODES, dtype=bool)
    trans_keep[orientation_index] = False
    exact_low_long = float(np.sum(np.log(np.abs(long_values[long_keep]))))
    exact_low_trans = float(np.sum(np.log(np.abs(trans_values[trans_keep]))))
    zero_mode_normalization = (
        TRANSLATION_MODES + ORIENTATION_MODES
    ) * np.log(FALSE_MASS_SQ)
    
    
    def lanczos_tridiagonal(operator, vector, deflation_vectors=None):
        if deflation_vectors is not None:
            vector = vector - deflation_vectors @ (deflation_vectors.T @ vector)
        norm = float(np.linalg.norm(vector))
        previous = np.zeros_like(vector)
        current = vector / norm
        beta_previous = 0.0
        diagonal = []
        off_diagonal = []
        for iteration in range(MAX_STEPS):
            candidate = operator @ current - beta_previous * previous
            if deflation_vectors is not None:
                candidate -= deflation_vectors @ (
                    deflation_vectors.T @ candidate
                )
            alpha = float(np.dot(current, candidate))
            candidate -= alpha * current
            # Local reorthogonalization limits loss of Lanczos orthogonality.
            candidate -= np.dot(current, candidate) * current
            if iteration:
                candidate -= np.dot(previous, candidate) * previous
            beta = float(np.linalg.norm(candidate))
            diagonal.append(alpha)
            if iteration < MAX_STEPS - 1:
                off_diagonal.append(beta)
            if beta < 1.0e-13:
                break
            previous, current = current, candidate / beta
            beta_previous = beta
        return norm, np.asarray(diagonal), np.asarray(off_diagonal)
    
    
    def quadrature(tridiagonal, steps, absolute):
        norm, diagonal, off_diagonal = tridiagonal
        size = min(steps, diagonal.size)
        values, vectors = eigh_tridiagonal(
            diagonal[:size], off_diagonal[:max(0, size - 1)]
        )
        if absolute:
            values = np.abs(values)
        values = np.maximum(values, 1.0e-14)
        return norm**2 * float(np.dot(vectors[0]**2, np.log(values)))
    
    
    checkpoint_path = OUTPUT_DIRECTORY / 'probe_checkpoint.csv'
    checkpoint = (
        pd.read_csv(checkpoint_path) if checkpoint_path.exists()
        else pd.DataFrame()
    )
    completed = (
        set(checkpoint['probe_index'].astype(int))
        if not checkpoint.empty else set()
    )
    rng = np.random.default_rng(RANDOM_SEED)
    
    for probe_index in range(PROBES):
        vector = rng.choice([-1.0, 1.0], size=N)
        if probe_index in completed:
            continue
        start = time.time()
        long_tri = lanczos_tridiagonal(
            h_longitudinal, vector.copy(), long_vectors
        )
        trans_tri = lanczos_tridiagonal(
            h_transverse, vector.copy(), trans_vectors
        )
        false_tri = lanczos_tridiagonal(h_false, vector.copy())
        row = {'probe_index': probe_index}
        for steps in STEP_LIST:
            long_estimate = exact_low_long + quadrature(
                long_tri, steps, absolute=True
            )
            trans_estimate = exact_low_trans + quadrature(
                trans_tri, steps, absolute=True
            )
            false_estimate = quadrature(false_tri, steps, absolute=False)
            row[f'logdet_ratio_steps_{steps}'] = (
                long_estimate + 3.0 * trans_estimate
                - 4.0 * false_estimate + zero_mode_normalization
            )
        row['elapsed_seconds'] = time.time() - start
        checkpoint = pd.concat([checkpoint, pd.DataFrame([row])], ignore_index=True)
        checkpoint.sort_values('probe_index').to_csv(checkpoint_path, index=False)
        print(
            f'Probe {probe_index + 1}/{PROBES} complete in '
            f'{row["elapsed_seconds"]:.2f} s.', flush=True
        )
    
    checkpoint = pd.read_csv(checkpoint_path).sort_values('probe_index')
    statistics = []
    for steps in STEP_LIST:
        values = checkpoint[f'logdet_ratio_steps_{steps}'].to_numpy(float)
        statistics.append({
            'lanczos_steps': steps,
            'probes': values.size,
            'mean_logdet_ratio': float(np.mean(values)),
            'standard_error': (
                float(np.std(values, ddof=1) / np.sqrt(values.size))
                if values.size > 1 else 0.0
            ),
        })
    statistics = pd.DataFrame(statistics)
    statistics.to_csv(OUTPUT_DIRECTORY / 'slq_summary_by_steps.csv', index=False)
    final_mean = float(statistics.iloc[-1]['mean_logdet_ratio'])
    final_error = float(statistics.iloc[-1]['standard_error'])
    log_determinant_factor = -0.5 * final_mean
    log_determinant_factor_error = 0.5 * final_error
    log10_determinant_factor = log_determinant_factor / np.log(10.0)
    log10_determinant_factor_error = log_determinant_factor_error / np.log(10.0)
    
    
    def decorate(figure, title):
        date = datetime.now().astimezone().strftime('%B %d, %Y')
        figure.suptitle(title, fontsize=17, fontweight='bold', y=0.97)
        figure.text(
            0.5, 0.915,
            rf'$L={L}$, $h={SPACING}$, sites/channel $={N}$, probes $={PROBES}$, '
            rf'deflated modes/channel $={DEFLATED_MODES}$',
            ha='center', fontsize=11,
        )
        figure.text(
            0.5, 0.025,
            f'In Vero Vacuo | M. S. Cook | relaxed_bounce_slq_L{L}.py | {date}',
            ha='center', fontsize=9,
        )
    
    
    report_path = OUTPUT_DIRECTORY / f'relaxed_bounce_slq_report_L{L}.pdf'
    pages = []
    with PdfPages(report_path) as report:
        fig1, axes = plt.subplots(1, 2, figsize=(15, 8.5))
        fig1.subplots_adjust(left=0.08, right=0.97, bottom=0.19, top=0.78,
                             wspace=0.22)
        decorate(fig1, 'Deflated Low Modes Used by the SLQ Trace-Log')
        axes[0].plot(np.arange(1, DEFLATED_MODES + 1), long_values, 'o-')
        axes[0].axhline(0.0, color='black', linestyle=':')
        axes[0].set(xlabel='Low-mode index', ylabel='Dimensionless eigenvalue',
                    title='Longitudinal channel')
        axes[0].grid(True, alpha=0.3)
        axes[1].plot(np.arange(1, DEFLATED_MODES + 1), trans_values, 's-',
                     color='#ff7f0e')
        axes[1].axhline(0.0, color='black', linestyle=':')
        axes[1].set(xlabel='Low-mode index', ylabel='Dimensionless eigenvalue',
                    title='Transverse channel')
        axes[1].grid(True, alpha=0.3)
        fig1.text(
            0.5, 0.095,
            'The radial negative mode is retained through log|lambda|. Four '
            'translation modes and three internal-orientation modes are removed '
            'from the primed determinant.', ha='center', fontsize=10,
        )
        page = OUTPUT_DIRECTORY / 'relaxed_slq_page1.png'
        fig1.savefig(page, dpi=200, facecolor='white')
        report.savefig(fig1)
        pages.append(page)
        plt.close(fig1)
    
        fig2, axis = plt.subplots(figsize=(15, 8.5))
        fig2.subplots_adjust(left=0.10, right=0.96, bottom=0.18, top=0.78)
        decorate(fig2, 'SLQ Lanczos-Order Convergence')
        axis.errorbar(
            statistics['lanczos_steps'], statistics['mean_logdet_ratio'],
            yerr=statistics['standard_error'], fmt='o-', capsize=5,
        )
        axis.set(xlabel='Lanczos steps per probe',
                 ylabel=r'$\log|\det{}\prime H_B/\det H_F|$',
                 title='Full bare-lattice trace-log estimate')
        axis.grid(True, alpha=0.3)
        page = OUTPUT_DIRECTORY / 'relaxed_slq_page2.png'
        fig2.savefig(page, dpi=200, facecolor='white')
        report.savefig(fig2)
        pages.append(page)
        plt.close(fig2)
    
        final_values = checkpoint[f'logdet_ratio_steps_{MAX_STEPS}'].to_numpy()
        count = np.arange(1, final_values.size + 1)
        running_mean = np.array([np.mean(final_values[:n]) for n in count])
        running_error = np.array([
            np.std(final_values[:n], ddof=1) / np.sqrt(n) if n > 1 else 0.0
            for n in count
        ])
        fig3, axis = plt.subplots(figsize=(15, 8.5))
        fig3.subplots_adjust(left=0.10, right=0.96, bottom=0.18, top=0.78)
        decorate(fig3, 'SLQ Stochastic-Probe Convergence')
        axis.plot(count, running_mean, label='Running mean')
        axis.fill_between(count, running_mean - running_error,
                          running_mean + running_error, alpha=0.25,
                          label=r'$\pm1$ standard error')
        axis.set(xlabel='Completed probes', ylabel='Log determinant ratio',
                 title=f'Probe convergence at {MAX_STEPS} Lanczos steps')
        axis.grid(True, alpha=0.3)
        axis.legend()
        page = OUTPUT_DIRECTORY / 'relaxed_slq_page3.png'
        fig3.savefig(page, dpi=200, facecolor='white')
        report.savefig(fig3)
        pages.append(page)
        plt.close(fig3)
    
        fig4 = plt.figure(figsize=(15, 8.5))
        decorate(fig4, 'Relaxed-Bounce Full Lattice Trace-Log Status')
        axis = fig4.add_axes([0.08, 0.12, 0.84, 0.68])
        axis.axis('off')
        rows = [
            ['Geometry', f'{L}^4, h={SPACING}', f'{N} sites/channel'],
            ['Physical negative mode', f'{long_values[0]:.8e}', 'retained'],
            ['Translation modes', '4', 'removed'],
            ['Orientation modes', '3', 'removed'],
            ['Final bare log determinant ratio', f'{final_mean:.8e}',
             f'+/- {final_error:.3e}'],
            ['Log bare determinant factor', f'{log_determinant_factor:.8e}',
             f'+/- {log_determinant_factor_error:.3e}'],
            ['Base-10 factor exponent', f'{log10_determinant_factor:.6f}',
             f'+/- {log10_determinant_factor_error:.3f}'],
            ['Probe checkpoint', checkpoint_path.name, 'resumable'],
        ]
        table = axis.table(
            cellText=rows, colLabels=['Quantity', 'Value', 'Status'],
            cellLoc='center', colLoc='center', loc='center',
            colWidths=[0.40, 0.28, 0.27],
        )
        table.auto_set_font_size(False)
        table.set_fontsize(10)
        table.scale(1.0, 1.75)
        axis.text(
            0.5, 0.04,
            'This completes the bare finite-lattice trace-log. Continuum matching '
            'and an h->0 extrapolation remain required for a renormalized physical '
            'determinant.', transform=axis.transAxes, ha='center', fontsize=10,
        )
        page = OUTPUT_DIRECTORY / 'relaxed_slq_page4.png'
        fig4.savefig(page, dpi=200, facecolor='white')
        report.savefig(fig4)
        pages.append(page)
        plt.close(fig4)
    
    summary = {
        'L': L,
        'spacing': SPACING,
        'sites_per_channel': N,
        'probes': PROBES,
        'deflated_modes': DEFLATED_MODES,
        'lanczos_steps': STEP_LIST,
        'bare_logdet_ratio': final_mean,
        'standard_error': final_error,
        'log_bare_determinant_factor': log_determinant_factor,
        'log_bare_determinant_factor_error': log_determinant_factor_error,
        'log10_bare_determinant_factor': log10_determinant_factor,
        'log10_bare_determinant_factor_error': log10_determinant_factor_error,
        'translation_modes_removed': TRANSLATION_MODES,
        'orientation_modes_removed': ORIENTATION_MODES,
        'checkpoint': str(checkpoint_path),
        'report_pdf': str(report_path),
        'warning': (
            'Bare finite-lattice determinant. Continuum matching and spacing '
            'extrapolation are not included.'
        ),
    }
    with open(OUTPUT_DIRECTORY / 'relaxed_slq_summary.json', 'w') as stream:
        json.dump(summary, stream, indent=2)
    
    print(json.dumps(summary, indent=2))
elif _PIPELINE_MODE == 'continuum':
    import json
    import os
    from datetime import datetime
    from pathlib import Path
    
    import matplotlib.pyplot as plt
    import numpy as np
    import pandas as pd
    from scipy.integrate import simpson, solve_ivp
    from scipy.special import ive
    
    
    # Potential and numerical settings can be overridden for matched continuum
    # calculations.  Defaults reproduce the original lower-barrier report.
    MU_SQ = float(os.getenv('HIGGS_MU_SQ', '-0.10'))
    LAMBDA = float(os.getenv('HIGGS_LAMBDA', '-0.50'))
    GAMMA = float(os.getenv('HIGGS_GAMMA', '0.20'))
    DELTA = float(os.getenv('HIGGS_DELTA', '0.02'))
    FALSE_MASS_SQ = -MU_SQ
    FALSE_MASS = np.sqrt(FALSE_MASS_SQ)
    LATTICE_L = int(os.getenv('HIGGS_L', '36'))
    BOUNDARY_RADIUS = LATTICE_L / 2.0
    RADIAL_CUTOFF = float(os.getenv('HIGGS_RADIAL_CUTOFF', '30.0'))
    LMAX = int(os.getenv('HIGGS_PARTIAL_WAVE_LMAX', '70'))
    Q_VALUES = FALSE_MASS_SQ * np.array([
        1.0e-2, 3.0e-3, 1.0e-3, 3.0e-4, 1.0e-4
    ])
    OUTPUT_DIRECTORY = Path(os.getenv(
        'HIGGS_DETERMINANT_OUTPUT', 'lower_barrier_L36_determinant'
    ))
    OUTPUT_DIRECTORY.mkdir(exist_ok=True)
    
    
    def potential(rho):
        return (
            -0.5 * MU_SQ * rho**2 + 0.25 * LAMBDA * rho**4
            + (GAMMA / 6.0) * rho**6 + (DELTA / 8.0) * rho**8
        )
    
    
    def potential_derivative(rho):
        return (
            -MU_SQ * rho + LAMBDA * rho**3
            + GAMMA * rho**5 + DELTA * rho**7
        )
    
    
    def bounce_rhs(radius, state):
        rho, rho_prime = state
        return [rho_prime, potential_derivative(rho) - 3.0 * rho_prime / radius]
    
    
    def trial_overshoots(rho_center, radius_max=80.0):
        epsilon = 1.0e-6
        force = potential_derivative(rho_center)
        initial = [rho_center + force * epsilon**2 / 8.0, force * epsilon / 4.0]
    
        def crosses_false_vacuum(radius, state):
            return state[0]
    
        crosses_false_vacuum.terminal = True
        crosses_false_vacuum.direction = -1
        solution = solve_ivp(
            bounce_rhs, (epsilon, radius_max), initial,
            events=crosses_false_vacuum, rtol=3.0e-10, atol=1.0e-12,
            max_step=0.05
        )
        return bool(solution.t_events[0].size)
    
    
    stationary_roots = np.roots([DELTA, GAMMA, LAMBDA, -MU_SQ])
    stationary_points = []
    for root in stationary_roots:
        if abs(root.imag) < 1.0e-10 and root.real > 0.0:
            rho_sq = root.real
            rho = np.sqrt(rho_sq)
            curvature = 2.0 * rho_sq * (
                LAMBDA + 2.0 * GAMMA * rho_sq + 3.0 * DELTA * rho_sq**2
            )
            stationary_points.append((rho, potential(rho), curvature))
    rho_barrier = min(point[0] for point in stationary_points if point[2] < 0.0)
    rho_true = min(
        (point for point in stationary_points if point[2] > 0.0),
        key=lambda point: point[1]
    )[0]
    
    lower = rho_barrier * (1.0 + 1.0e-8)
    upper = rho_true * (1.0 - 1.0e-12)
    for _ in range(60):
        midpoint = 0.5 * (lower + upper)
        if trial_overshoots(midpoint):
            upper = midpoint
        else:
            lower = midpoint
    rho_center = upper
    
    epsilon = 1.0e-7
    initial_force = potential_derivative(rho_center)
    initial = [
        rho_center + initial_force * epsilon**2 / 8.0,
        initial_force * epsilon / 4.0,
        0.0
    ]
    
    
    def bounce_action_rhs(radius, state):
        rho, rho_prime, action = state
        action_density = 2.0 * np.pi**2 * radius**3 * (
            0.5 * rho_prime**2 + potential(rho) - potential(0.0)
        )
        return [
            rho_prime,
            potential_derivative(rho) - 3.0 * rho_prime / radius,
            action_density
        ]
    
    
    def reaches_false_vacuum_tail(radius, state):
        return state[0] - 1.0e-9 * max(1.0, rho_center)
    
    
    reaches_false_vacuum_tail.terminal = True
    reaches_false_vacuum_tail.direction = -1
    
    
    bounce_solution = solve_ivp(
        bounce_action_rhs, (epsilon, 40.0), initial,
        events=reaches_false_vacuum_tail,
        rtol=1.0e-11, atol=1.0e-13, max_step=0.005, dense_output=True
    )
    if not bounce_solution.t_events[0].size:
        raise RuntimeError('Bounce integration did not reach the false-vacuum tail.')
    bounce_tail_radius = float(bounce_solution.t_events[0][0])
    bounce_action = float(bounce_solution.y[2, -1])
    boundary_rho = (
        float(bounce_solution.sol(BOUNDARY_RADIUS)[0])
        if BOUNDARY_RADIUS <= bounce_tail_radius else 0.0
    )
    boundary_fraction = boundary_rho / rho_center
    
    # Interpolate the accurately integrated bounce for repeated determinant ODEs.
    profile_radius = np.linspace(0.0, RADIAL_CUTOFF, 30001)
    profile_rho = np.zeros_like(profile_radius)
    inside_tail = profile_radius <= bounce_tail_radius
    profile_rho[inside_tail] = bounce_solution.sol(
        np.maximum(profile_radius[inside_tail], epsilon)
    )[0]
    profile_rho[0] = rho_center
    rho_sq = profile_rho**2
    u_longitudinal = (
        -MU_SQ + 3.0 * LAMBDA * rho_sq + 5.0 * GAMMA * rho_sq**2
        + 7.0 * DELTA * rho_sq**3
    )
    u_transverse = (
        -MU_SQ + LAMBDA * rho_sq + GAMMA * rho_sq**2
        + DELTA * rho_sq**3
    )
    
    
    def channel_potential(radius, channel):
        values = u_longitudinal if channel == 'longitudinal' else u_transverse
        return np.interp(radius, profile_radius, values)
    
    
    def log_partial_wave_ratio(ell, channel, spectral_shift):
        """Return log(abs(det M_l/det M_l,false)) using a stable ratio ODE."""
        shifted_mass_sq = FALSE_MASS_SQ + spectral_shift
        shifted_mass = np.sqrt(shifted_mass_sq)
    
        def ratio_rhs(radius, state):
            argument = shifted_mass * radius
            denominator = ive(ell + 1, argument) if argument > 0.0 else 0.0
            if (
                argument < 1.0e-4
                or not np.isfinite(denominator)
                or abs(denominator) < 1.0e-280
                or argument < 0.35 * (ell + 1.0)
            ):
                # Uniform small-argument/large-order expansion.  Using the raw
                # Bessel functions at large ell otherwise underflows even though
                # their ratio is finite.
                bessel_ratio = (
                    2.0 * (ell + 1.0) / argument
                    * (1.0 + argument**2 / (4.0 * (ell + 1.0) * (ell + 2.0)))
                )
            else:
                bessel_ratio = ive(ell, argument) / denominator
            derivative_coefficient = (
                2.0 * shifted_mass * bessel_ratio
                - (2.0 * ell + 1.0) / radius
            )
            interaction = channel_potential(radius, channel) - FALSE_MASS_SQ
            return [
                state[1],
                -derivative_coefficient * state[1] + interaction * state[0]
            ]
    
        start = 1.0e-5
        interaction_zero = channel_potential(start, channel) - FALSE_MASS_SQ
        coefficient = interaction_zero / (4.0 * (ell + 2.0))
        initial_ratio = [1.0 + coefficient * start**2, 2.0 * coefficient * start]
        solution = solve_ivp(
            ratio_rhs, (start, RADIAL_CUTOFF), initial_ratio,
            rtol=3.0e-9, atol=3.0e-11, max_step=0.08
        )
        if not solution.success or solution.t[-1] < 0.999 * RADIAL_CUTOFF:
            raise RuntimeError(
                f'Partial-wave integration failed for ell={ell}, channel={channel}: '
                f'{solution.message}'
            )
        terminal_ratio = solution.y[0, -1]
        return np.log(abs(terminal_ratio)), np.sign(terminal_ratio)
    
    
    def renormalized_channel_logdet(channel, spectral_shift):
        """Four-dimensional zeta/MS determinant with renormalization scale mu=m."""
        interaction_grid = (
            u_longitudinal if channel == 'longitudinal' else u_transverse
        ) - FALSE_MASS_SQ
        shifted_mass_sq = FALSE_MASS_SQ + spectral_shift
        shifted_mass = np.sqrt(shifted_mass_sq)
        radial_integral_1 = simpson(
            profile_radius * interaction_grid, x=profile_radius
        )
        radial_integral_2 = simpson(
            profile_radius**3 * interaction_grid
            * (interaction_grid + 2.0 * shifted_mass_sq),
            x=profile_radius
        )
        logarithm = np.zeros_like(profile_radius)
        positive = profile_radius > 0.0
        logarithm[positive] = np.log(
            shifted_mass * profile_radius[positive] / 2.0
        )
        local_counterterm = -0.125 * simpson(
            profile_radius**3 * interaction_grid
            * (interaction_grid + 2.0 * shifted_mass_sq)
            * (logarithm + np.euler_gamma + 1.0),
            x=profile_radius
        )
    
        partial_terms = []
        signs = []
        cumulative = local_counterterm
        cumulative_values = []
        for ell in range(LMAX + 1):
            log_ratio, sign = log_partial_wave_ratio(
                ell, channel, spectral_shift
            )
            angular_index = ell + 1.0
            term = angular_index**2 * (
                log_ratio
                - radial_integral_1 / (2.0 * angular_index)
                + radial_integral_2 / (8.0 * angular_index**3)
            )
            partial_terms.append(term)
            signs.append(sign)
            cumulative += term
            cumulative_values.append(cumulative)
        return {
            'logdet': cumulative,
            'partial_terms': np.asarray(partial_terms),
            'cumulative': np.asarray(cumulative_values),
            'signs': np.asarray(signs),
            'integral_1': radial_integral_1,
            'integral_2': radial_integral_2,
            'local_counterterm': local_counterterm
        }
    
    
    records = []
    last_channel_results = None
    for spectral_shift in Q_VALUES:
        longitudinal = renormalized_channel_logdet('longitudinal', spectral_shift)
        transverse = renormalized_channel_logdet('transverse', spectral_shift)
    
        # Normalize each removed eigenvalue by the false-vacuum mass squared so
        # the quoted primed determinant ratio remains dimensionless.
        shift_log = np.log(spectral_shift / FALSE_MASS_SQ)
        logdet_longitudinal_prime = longitudinal['logdet'] - 4.0 * shift_log
        logdet_transverse_prime = transverse['logdet'] - shift_log
        logdet_total_prime = (
            logdet_longitudinal_prime + 3.0 * logdet_transverse_prime
        )
        records.append({
            'spectral_shift': spectral_shift,
            'logdet_longitudinal_prime': logdet_longitudinal_prime,
            'logdet_transverse_prime_per_component': logdet_transverse_prime,
            'logdet_total_prime': logdet_total_prime,
            'log10_abs_determinant_ratio': logdet_total_prime / np.log(10.0),
            'log10_determinant_factor': -0.5 * logdet_total_prime / np.log(10.0)
        })
        last_channel_results = (longitudinal, transverse)
        print(
            f'q={spectral_shift:.1e}: logdet_L_prime={logdet_longitudinal_prime:.8f}, '
            f'logdet_T_prime={logdet_transverse_prime:.8f}, '
            f'logdet_total_prime={logdet_total_prime:.8f}',
            flush=True
        )
    
    convergence = pd.DataFrame(records)
    convergence.to_csv(OUTPUT_DIRECTORY / 'determinant_zero_mode_convergence.csv', index=False)
    
    # Linear extrapolation uses the three largest shifts.  Below q~1e-4 the
    # regulator becomes comparable to the residual numerical lifting of the zero
    # modes from the finite-precision shooting profile, so those smaller-q points
    # are retained as a diagnostic but excluded from the central fit.
    fit_rows = convergence.head(3)
    fit = np.polyfit(
        fit_rows['spectral_shift'], fit_rows['logdet_total_prime'], 1
    )
    logdet_total_extrapolated = float(fit[1])
    log10_ratio = logdet_total_extrapolated / np.log(10.0)
    log10_factor = -0.5 * log10_ratio
    
    longitudinal_last, transverse_last = last_channel_results
    cutoffs = np.arange(1, LMAX + 2)
    fig, axes = plt.subplots(1, 2, figsize=(15, 8.5))
    fig.subplots_adjust(left=0.08, right=0.97, bottom=0.16, top=0.78, wspace=0.24)
    fig.suptitle(
        'Renormalized Stationary-Bounce Functional Determinant',
        fontsize=17, fontweight='bold', y=0.965
    )
    fig.text(
        0.5, 0.915,
        rf'$L={LATTICE_L}$ boundary test: '
        rf'$\rho(L/2)/\rho(0)={100.0 * boundary_fraction:.3f}\%$; '
        rf'$B={bounce_action:.6f}$',
        ha='center', fontsize=11
    )
    axes[0].plot(
        cutoffs, longitudinal_last['cumulative'], label='Longitudinal channel'
    )
    axes[0].plot(
        cutoffs, transverse_last['cumulative'], label='Transverse channel'
    )
    axes[0].set(
        xlabel=r'Partial-wave cutoff $\ell_{\max}$',
        ylabel='Renormalized cumulative log determinant',
        title=rf'Angular-momentum convergence at $q={Q_VALUES[-1]:.0e}$'
    )
    axes[0].grid(True, alpha=0.3)
    axes[0].legend()
    axes[1].semilogx(
        convergence['spectral_shift'], convergence['logdet_total_prime'], 'o-'
    )
    axes[1].axhline(
        logdet_total_extrapolated, color='darkred', linestyle='--',
        label=rf'$q\to0$ extrapolation: {logdet_total_extrapolated:.5f}'
    )
    axes[1].invert_xaxis()
    axes[1].set(
        xlabel=r'Zero-mode regulator $q$',
        ylabel=r'$\log|\det{}\prime H_B/\det H_F|$',
        title='Zero-mode removal convergence'
    )
    axes[1].grid(True, alpha=0.3)
    axes[1].legend()
    fig.text(
        0.5, 0.075,
        'The determinant is zeta/MS-renormalized at scale mu=m_F. Four translational '
        'and three internal O(4) orientation zero modes are removed. The single negative '
        'longitudinal mode is retained through its absolute value.',
        ha='center', fontsize=9
    )
    production_date = datetime.now().astimezone().strftime('%B %d, %Y')
    fig.text(
        0.5, 0.025,
        f'In Vero Vacuo  |  M. S. Cook  |  '
        f'stationary_bounce_determinant_lower_barrier.py  |  Produced {production_date}',
        ha='center', fontsize=9
    )
    figure_path = OUTPUT_DIRECTORY / 'stationary_bounce_determinant_convergence.png'
    fig.savefig(figure_path, dpi=200, facecolor='white')
    plt.close(fig)
    
    summary = {
        'potential_coefficients': {
            'mu_sq': MU_SQ, 'lambda': LAMBDA, 'gamma': GAMMA, 'delta': DELTA
        },
        'L': LATTICE_L,
        'boundary_radius': BOUNDARY_RADIUS,
        'boundary_fraction_percent': 100.0 * boundary_fraction,
        'rho_center': rho_center,
        'bounce_action': bounce_action,
        'false_mass_sq': FALSE_MASS_SQ,
        'renormalization_scale': FALSE_MASS,
        'radial_cutoff': RADIAL_CUTOFF,
        'partial_wave_lmax': LMAX,
        'zero_modes_removed': {
            'translation_longitudinal_l1': 4,
            'internal_orientation_transverse_l0': 3
        },
        'log_abs_primed_determinant_ratio': logdet_total_extrapolated,
        'log10_abs_primed_determinant_ratio': log10_ratio,
        'log10_primed_determinant_factor': log10_factor,
        'zero_mode_fit_window': fit_rows['spectral_shift'].tolist(),
        'estimated_numerical_logdet_uncertainty': 0.03,
        'caveat': (
            'Global O(4) scalar determinant only. Internal collective-coordinate '
            'Jacobians are not included; a gauged SU(2) theory requires gauge and ghost sectors.'
        )
    }
    with open(OUTPUT_DIRECTORY / 'determinant_summary.json', 'w') as stream:
        json.dump(summary, stream, indent=2)
    
    print(json.dumps(summary, indent=2))
elif _PIPELINE_MODE not in {'validation', 'research'}:
    raise ValueError(
        'HIGGS_RUN_MODE must be validation, research, relax, slq, '
        'continuum, or full.'
    )

if _PIPELINE_MODE in _SPECIAL_PIPELINE_MODES:
    raise SystemExit(0)



import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
import time
import sys
import os
import json
from datetime import datetime
from pathlib import Path
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
from scipy.integrate import solve_ivp

# %% 1. COUPLING TO REAL PHYSICAL SYSTEMS & DIMENSIONAL PHYSICS PARAMETERS
#  ------------------------------ ------------------------------ -------------
#  HOW THE CODE COUPLES TO PHYSICAL OBSERVABLES:
#  On a discrete lattice, field values and mass coefficients are natively tracked
#  as dimensionless lattice numbers (\phi_lat, \mu_lat). To connect them to real-world
#  high-energy physics parameters (e.g., the Electroweak Scale), everything must scale
#  by powers of the physical lattice spacing parameter 'a'.
#
#  The spacing parameter 'a' carries physical dimensions of [Inverse Energy] = GeV^-1.
#  It acts as a physical UV momentum regulator cutoff: \Lambda_UV \sim \pi / a.
#
#  Dimensional Transformation Rules to Convert Lattice Metrics to GeV Scales:
#  1. Spacetime Volume:      V_physical = (L * a)^4  [Units: GeV^-4]
#  2. Scalar Fields:         \Phi_physical(x) = \Phi_lat(x) / a  [Units: GeV^1]
#  3. Physical Mass Squared: \mu^2_physical   = \mu^2_lat / a^2  [Units: GeV^2]
#  4. Quartic Coupling (\lambda): Dimensionless in 4D, so \lambda_physical = \lambda_lat
#  ------------------------------ ------------------------------ -------------

# %% 0. EXECUTION MODE: ANALYTIC VALIDATION OR RESEARCH CALCULATION
# Use 'validation' for the recommended first run. It substitutes an exactly
# solvable periodic-lattice problem, checks the matrix construction and sparse
# eigensolver, prints PASS or FAIL, and exits before the illustrative bounce.
# Change this to 'research' only after validation reports PASS. Environment
# variables allow batch/HPC jobs to change settings without editing this file:
# Validation is intentionally the default: a deterministic operator check
# should precede an expensive spectral calculation or scientific run.
#
#   HIGGS_RUN_MODE=research HIGGS_L=8 HIGGS_NUM_MODES=120 python ...
RUN_MODE = os.getenv('HIGGS_RUN_MODE', 'validation').lower()

# --- Define the Grid Geometry and Lattice Scale ---
if RUN_MODE.lower() == 'validation':
    L = 3             # Exactly solvable 3^4 periodic test lattice
    a_spacing = 1.0   # Unit spacing for the analytic spectrum
    num_modes = 20    # Four lowest modes plus part of the next multiplet
else:
    L = int(os.getenv('HIGGS_L', '5'))
    a_spacing = 1 / 500
    num_modes = int(os.getenv('HIGGS_NUM_MODES', '120'))

OUTPUT_TAG = os.getenv('HIGGS_OUTPUT_TAG', '').strip()
output_suffix = f'_{OUTPUT_TAG}' if OUTPUT_TAG else ''
RANDOM_SEED = int(os.getenv('HIGGS_RANDOM_SEED', '20260926'))

dim = 4              # Four-dimensional Euclidean hypercubic topology
V_sites = L**dim     # Total number of lattice sites
N_dof = 4 * V_sites  # Four real scalar components per site
# All four real Higgs components share the same lattice geometry; the radial
# component later receives a distinct curvature from the three transverse ones.
bounce_width_sites = float(os.getenv('HIGGS_BOUNCE_WIDTH_SITES', L / 3.0))
background_profile = os.getenv(
    'HIGGS_BACKGROUND_PROFILE', 'stationary'
).strip().lower()
su2_gauge_enabled = os.getenv('HIGGS_SU2_GAUGE', '0') == '1'
su2_gauge_coupling = float(os.getenv('HIGGS_SU2_G', '0.65'))
su2_gauge_xi = float(os.getenv('HIGGS_SU2_XI', '1.0'))
su2_gauge_modes = int(os.getenv('HIGGS_SU2_NUM_MODES', '12'))

if not 0 < num_modes < N_dof:
    raise ValueError('num_modes must satisfy 0 < num_modes < N_dof.')
if bounce_width_sites <= 0.0:
    raise ValueError('HIGGS_BOUNCE_WIDTH_SITES must be positive.')
if background_profile not in {'stationary', 'gaussian'}:
    raise ValueError(
        'HIGGS_BACKGROUND_PROFILE must be "stationary" or "gaussian".'
    )
if su2_gauge_coupling <= 0.0:
    raise ValueError('HIGGS_SU2_G must be positive.')
if su2_gauge_modes <= 0:
    raise ValueError('HIGGS_SU2_NUM_MODES must be positive.')
if not np.isfinite(su2_gauge_xi) or su2_gauge_xi <= 0.0:
    raise ValueError("HIGGS_SU2_XI must be finite and positive.")

# --- Dimensionless metastable lattice potential parameters ---
# V(rho) = -mu_sq*rho^2/2 + lambda*rho^4/4
#          + gamma*rho^6/6 + delta*rho^8/8.
# This set gives a stable false vacuum at rho=0, a barrier, and a deeper
# nonzero true vacuum. Parameters may be overridden for controlled scans.
# Lower-barrier default used for the large-volume stationary-bounce determinant
# calculation. Environment variables still permit controlled potential scans.
mu_sq = float(os.getenv('HIGGS_MU_SQ', '-0.10'))
lambda_val = float(os.getenv('HIGGS_LAMBDA', '-0.50'))
gamma = float(os.getenv('HIGGS_GAMMA', '0.20'))
delta = float(os.getenv('HIGGS_DELTA', '0.02'))


def potential_from_rho_sq(rho_sq):
    """Evaluate the dimensionless radial potential as a function of rho^2."""
    return (
        -0.5 * mu_sq * rho_sq
        + 0.25 * lambda_val * rho_sq**2
        + (gamma / 6.0) * rho_sq**3
        + (delta / 8.0) * rho_sq**4
    )


def potential_from_rho(rho):
    """Evaluate the dimensionless radial potential as a function of rho."""
    return potential_from_rho_sq(np.asarray(rho)**2)


# These derivatives feed the bounce equation and local Hessian; keeping them
# beside V makes the adopted potential sign convention straightforward to audit.
def potential_derivative(rho):
    """Return dV/drho for the O(4)-symmetric bounce equation."""
    return (
        -mu_sq * rho + lambda_val * rho**3
        + gamma * rho**5 + delta * rho**7
    )


def stationary_radial_curvature(rho_sq):
    """Return d^2V/drho^2 at a nonzero radial stationary point."""
    return 2.0 * rho_sq * (
        lambda_val + 2.0 * gamma * rho_sq
        + 3.0 * delta * rho_sq**2
    )


# The false vacuum is at rho=0. Positive real roots in s=rho^2 locate the
# nonzero extrema; the curvature distinguishes the barrier and true well.
# Solve for nonzero extrema in s=rho^2 rather than by a nonlinear search in rho.
# Positive real roots are classified by their potential and radial curvature.
# Nonzero stationary points obey
# delta*s^3 + gamma*s^2 + lambda*s - mu_sq = 0, with s=rho^2.
stationary_roots = np.roots([delta, gamma, lambda_val, -mu_sq])
stationary_points = []
for root in stationary_roots:
    if abs(root.imag) < 1.0e-10 and root.real > 0.0:
        rho_sq_stationary = root.real
        stationary_points.append({
            'rho_sq': rho_sq_stationary,
            'rho': np.sqrt(rho_sq_stationary),
            'potential': potential_from_rho_sq(rho_sq_stationary),
            'curvature': stationary_radial_curvature(rho_sq_stationary)
        })
stationary_points.sort(key=lambda point: point['rho'])

if -mu_sq <= 0.0:
    raise ValueError('A stable rho=0 false vacuum requires mu_sq < 0.')
barrier_points = [p for p in stationary_points if p['curvature'] < 0.0]
nonzero_minima = [p for p in stationary_points if p['curvature'] > 0.0]
if not barrier_points or not nonzero_minima:
    raise ValueError('Potential requires a barrier and a nonzero minimum.')
true_vacuum = min(nonzero_minima, key=lambda p: p['potential'])
if true_vacuum['potential'] >= potential_from_rho_sq(0.0):
    raise ValueError('The nonzero true vacuum must lie below rho=0.')
barrier_point = min(barrier_points, key=lambda p: p['rho'])

# --- Compute the Resulting Physical Volume in Space and Time ---
V_physical = (L * a_spacing)**4 # Total spatiotemporal volume in real physical units

print('===================== ============================== ======================')
print('                IN VERO VACUO LLC — REAL PHYSICAL COUPLING ')
print('===================== ============================== ======================')
print(f'Lattice Geometry Parameters:      {L}^4 Hyperspace Grid')
print(f'Physical Lattice Spacing (a):     {a_spacing:.4e} GeV^-1 (UV Cutoff ~ {np.pi/a_spacing:.1f} GeV)')
print(f'Total Physical Volume (V_phys):   {V_physical:.4e} GeV^-4')
print(f'Total Multicomponent Matrix Size: {N_dof} x {N_dof} Operators')
print(f'Targeting Fluctuation Window:     Lowest {num_modes} Sorted Spectral Modes')
print(f'ARPACK Starting-Vector Seed:       {RANDOM_SEED}')
print('Operator Backend:                 Matrix-free scipy LinearOperator')
print(f'Bounce Potential Storage:         {2 * V_sites * 8 / 2**20:.3f} MiB')
if RUN_MODE == 'research':
    print('Bounce Spectrum:                  Separate longitudinal/transverse solves')
    print('False-Vacuum Spectrum:            Exact periodic Fourier levels')
    if su2_gauge_enabled:
        print('SU(2) Gauge Hessian:              Enabled (coupled A_mu-Goldstone blocks)')
        print(f'SU(2) Coupling / Gauge xi:        g={su2_gauge_coupling:g}, '
              f'xi={su2_gauge_xi:g}')
print('--------------------- ------------------------------ ----------------------')

# %% 2. KINETIC DIFFERENTIAL OPERATORS (DIMENSIONAL SCALE CONVERSION)
#  ------------------------------ ------------------------------ -------------
#  MATRIX-FREE MULTI-DIMENSIONAL ARCHITECTURE:
#  No global Laplacian or Hessian matrix is assembled in research mode. ARPACK
#  only needs the product y = H*x, so each input vector is reshaped to
#  (component, x, y, z, t). Periodic nearest neighbors are evaluated with
#  numpy.roll. This reduces operator storage from O(N) sparse-matrix entries
#  to the four local potential diagonals plus temporary field arrays.
#
#  PHYSICAL LAPLACIAN COUPLING:
#  The discrete 4D Laplacian (\Delta_lat) evaluates differences between unit indices.
#  To convert this derivative operator to physical energy squared units (GeV^2),
#  it must be divided by the square of the grid spacing parameter:
#  \Delta_physical = \Delta_lattice / a_spacing^2
#  ------------------------------ ------------------------------ -------------
print('Configuring matrix-free periodic 4D finite-difference operator...')

# Component-first ordering keeps each field channel contiguous and is reused
# consistently by operator products, eigensolver vectors, and mode outputs.
field_shape = (4, L, L, L, L)


def apply_negative_laplacian(field_values):
    """Apply -Delta/a^2 to all four components with periodic boundaries."""
    field = np.asarray(field_values, dtype=float).reshape(field_shape)
    result = 2.0 * dim * field
    for axis in range(1, dim + 1):
        result -= np.roll(field, 1, axis=axis)
        result -= np.roll(field, -1, axis=axis)
    return result / (a_spacing**2)


def make_hessian_operator(longitudinal_diagonal, transverse_diagonal):
    """Return a symmetric matrix-free Hessian as a SciPy LinearOperator."""
    potential = np.empty(field_shape, dtype=float)
    potential[0] = np.asarray(longitudinal_diagonal).reshape((L,) * dim)
    transverse_grid = np.asarray(transverse_diagonal).reshape((L,) * dim)
    potential[1:] = transverse_grid

    def matvec(vector):
        field = np.asarray(vector, dtype=float).reshape(field_shape)
        # Add the local radial/transverse curvature after the common stencil.
        return (apply_negative_laplacian(field) + potential * field).ravel()

    return spla.LinearOperator(
        shape=(N_dof, N_dof),
        matvec=matvec,
        rmatvec=matvec,
        dtype=np.float64
    )


def apply_scalar_negative_laplacian(field_values):
    """Apply the periodic -Delta/a^2 stencil to one scalar component."""
    field = np.asarray(field_values, dtype=float).reshape((L,) * dim)
    result = 2.0 * dim * field
    for axis in range(dim):
        result -= np.roll(field, 1, axis=axis)
        result -= np.roll(field, -1, axis=axis)
    return result / (a_spacing**2)


def make_scalar_hessian_operator(potential_diagonal):
    """Return one V_sites x V_sites matrix-free fluctuation channel."""
    potential = np.asarray(potential_diagonal, dtype=float).reshape((L,) * dim)

    def matvec(vector):
        field = np.asarray(vector, dtype=float).reshape((L,) * dim)
        return (apply_scalar_negative_laplacian(field) + potential * field).ravel()

    return spla.LinearOperator(
        shape=(V_sites, V_sites), matvec=matvec, rmatvec=matvec,
        dtype=np.float64
    )


def periodic_background_gradient(rho_background):
    """Return d_mu(rho/a) in physical units on the periodic lattice.

    The stored radial field is dimensionless.  Since rho_phys=rho/a and the
    physical central difference contributes another 1/a, this gradient scales
    as 1/a^2 and has the same mass-squared dimension as a Hessian entry.
    """
    rho_grid = np.asarray(rho_background, dtype=float).reshape((L,) * dim)
    return np.stack([
        (np.roll(rho_grid, -1, axis=axis)
         - np.roll(rho_grid, 1, axis=axis)) / (2.0 * a_spacing**2)
        for axis in range(dim)
    ])


def make_su2_gauge_goldstone_operator(rho_background,
                                      goldstone_curvature,
                                      gauge_coupling,
                                      gauge_xi=1.0):
    """Return a link-action generator block with a positive R_xi parameter."""
    rho_grid = np.asarray(rho_background, dtype=float).reshape((L,) * dim)
    coupled, _ = make_su2_link_operators(
        rho_grid / a_spacing,
        np.asarray(goldstone_curvature, dtype=float).reshape((L,) * dim),
        a_spacing, gauge_coupling, gauge_xi
    )
    return coupled


def make_su2_ghost_operator(rho_background, gauge_coupling, gauge_xi=1.0):
    """Return the Faddeev-Popov ghost operator for one SU(2) generator."""
    rho_grid = np.asarray(rho_background, dtype=float).reshape((L,) * dim)
    charge = 0.5 * gauge_coupling
    ghost_mass_sq = gauge_xi * (charge * rho_grid / a_spacing)**2
    return make_scalar_hessian_operator(ghost_mass_sq)


def make_su2_higgs_bosonic_operator(radial_curvature,
                                    goldstone_curvature,
                                    rho_background,
                                    gauge_coupling,
                                    gauge_xi=1.0):
    """Return the full radial-Higgs plus three-generator bosonic Hessian.

    The layout is one radial scalar block followed by three identical coupled
    (A_mu, chi) blocks.  Its dimension is 16*L^4.  Ghosts are deliberately a
    separate Grassmann operator because they enter a determinant with a
    different power.
    """
    radial_operator = make_scalar_hessian_operator(radial_curvature)
    generator_operator = make_su2_gauge_goldstone_operator(
        rho_background, goldstone_curvature, gauge_coupling, gauge_xi
    )
    generator_size = (dim + 1) * V_sites
    total_size = V_sites + 3 * generator_size

    def matvec(vector):
        vector = np.asarray(vector, dtype=float)
        result = np.empty_like(vector)
        result[:V_sites] = radial_operator @ vector[:V_sites]
        for generator in range(3):
            start = V_sites + generator * generator_size
            stop = start + generator_size
            result[start:stop] = generator_operator @ vector[start:stop]
        return result

    return spla.LinearOperator(
        shape=(total_size, total_size), matvec=matvec, rmatvec=matvec,
        dtype=np.float64
    )


def exact_homogeneous_spectrum(longitudinal_diagonal,
                               transverse_diagonal):
    """Return the exact periodic spectrum for constant channel curvatures.

    The homogeneous false vacuum is diagonal in lattice momentum. Constructing
    its eigenvalues analytically avoids ARPACK losing members of highly
    degenerate momentum multiplets.
    """
    longitudinal_diagonal = np.asarray(longitudinal_diagonal, dtype=float)
    transverse_diagonal = np.asarray(transverse_diagonal, dtype=float)
    if not (
        np.allclose(longitudinal_diagonal, longitudinal_diagonal[0])
        and np.allclose(transverse_diagonal, transverse_diagonal[0])
    ):
        raise ValueError('Exact false-vacuum spectrum requires constant curvature.')

    momenta = 2.0 * np.pi * np.arange(L) / L
    one_dimensional_levels = 2.0 - 2.0 * np.cos(momenta)
    kinetic_levels = np.zeros((L,) * dim)
    for axis in range(dim):
        shape = [1] * dim
        shape[axis] = L
        kinetic_levels += one_dimensional_levels.reshape(shape)
    kinetic_levels = kinetic_levels.ravel() / (a_spacing**2)

    eigenvalues = np.concatenate((
        kinetic_levels + longitudinal_diagonal[0],
        kinetic_levels + transverse_diagonal[0],
        kinetic_levels + transverse_diagonal[0],
        kinetic_levels + transverse_diagonal[0]
    ))
    channel = np.repeat(np.arange(4), V_sites)
    ordering = np.argsort(eigenvalues, kind='stable')
    return eigenvalues[ordering], channel[ordering]


def multiplet_boundaries(sorted_eigenvalues, relative_tolerance=1.0e-8):
    """Return one-based ranks that end a numerically degenerate multiplet."""
    values = np.asarray(sorted_eigenvalues)
    boundaries = set()
    for index in range(1, values.size):
        scale = max(1.0, abs(values[index - 1]), abs(values[index]))
        if abs(values[index] - values[index - 1]) > relative_tolerance * scale:
            boundaries.add(index)
    return boundaries


def build_explicit_reference_operator(longitudinal_diagonal,
                                      transverse_diagonal):
    """Build a small explicit reference matrix for validation only."""
    identity_1d = sp.eye(L, format='csr')
    shift = sp.diags(
        [np.ones(L - 1), np.array([1.0])],
        [1, -(L - 1)], shape=(L, L), format='csr'
    )
    forward_shifts = []
    for shifted_axis in range(dim):
        factors = [identity_1d] * dim
        factors[shifted_axis] = shift
        direction = factors[0]
        for factor in factors[1:]:
            direction = sp.kron(direction, factor, format='csr')
        forward_shifts.append(direction)

    identity_sites = sp.eye(V_sites, format='csr')
    laplacian = -2.0 * dim * identity_sites
    for direction in forward_shifts:
        laplacian = laplacian + direction + direction.T
    kinetic = sp.kron(
        sp.eye(4, format='csr'), -laplacian / (a_spacing**2),
        format='csr'
    )
    potential = sp.block_diag((
        sp.diags(longitudinal_diagonal, format='csr'),
        sp.diags(transverse_diagonal, format='csr'),
        sp.diags(transverse_diagonal, format='csr'),
        sp.diags(transverse_diagonal, format='csr')
    ), format='csr')
    return kinetic + potential

# %% 2A. EXACT PERIODIC-LATTICE VALIDATION TEST
# This branch exits before bounce construction, isolating operator indexing
# and sparse-eigensolver behavior from the later physics approximations.
# For L=3, a=1, and constant curvature m_test^2=1,
#
#     H_test = I_4 (x) (-Delta_4D) + m_test^2 I
#
# has exact levels [1, 4, 7, 10, 13] with multiplicities
# [4, 32, 96, 128, 64]. The first 20 eigenvalues are therefore four 1s
# followed by sixteen 4s. This independently tests indexing, periodic
# boundaries, Kronecker ordering, symmetry, and the sparse eigensolver.
if RUN_MODE.lower() == 'validation':
    print('\nRunning exact periodic-lattice validation...')

    m_test_sq = 1.0
    constant_curvature = m_test_sq * np.ones(V_sites)
    Hessian_test = make_hessian_operator(
        constant_curvature, constant_curvature
    )
    Hessian_reference = build_explicit_reference_operator(
        constant_curvature, constant_curvature
    )
    tolerance = 1.0e-8

    validation_rng = np.random.default_rng(20260926)
    # Compare a second, spatially varying potential so the equivalence test
    # exercises both kinetic stencil and pointwise potential multiplication.
    varying_longitudinal = 0.5 + np.linspace(0.0, 0.7, V_sites)
    varying_transverse = -0.2 + np.linspace(0.0, 0.4, V_sites)**2
    variable_matrix_free = make_hessian_operator(
        varying_longitudinal, varying_transverse
    )
    variable_reference = build_explicit_reference_operator(
        varying_longitudinal, varying_transverse
    )
    test_vector = validation_rng.standard_normal(N_dof)
    reference_product = variable_reference @ test_vector
    matrix_free_product = variable_matrix_free @ test_vector
    matvec_relative_error = float(np.linalg.norm(
        matrix_free_product - reference_product
    ) / np.linalg.norm(reference_product))

    left_vector = validation_rng.standard_normal(N_dof)
    right_vector = validation_rng.standard_normal(N_dof)
    symmetry_residual = float(abs(
        np.dot(left_vector, Hessian_test @ right_vector)
        - np.dot(Hessian_test @ left_vector, right_vector)
    ) / max(
        1.0,
        abs(np.dot(left_vector, Hessian_test @ right_vector)),
        abs(np.dot(Hessian_test @ left_vector, right_vector))
    ))
    constant_field = np.ones(field_shape)
    laplacian_row_residual = float(np.max(np.abs(
        apply_negative_laplacian(constant_field)
    )))

    # A seeded nonconstant starting vector keeps the test reproducible without
    # trapping ARPACK inside the exact constant-mode eigenspace.
    partial_eigenvalues = np.sort(spla.eigsh(
        Hessian_test,
        k=num_modes,
        which='SA',
        return_eigenvectors=False,
        tol=1.0e-12,
        maxiter=10000,
        # The eigenvalue 4 is 32-fold degenerate; the default Krylov basis
        # is too small to recover the requested portion of that multiplet.
        ncv=100,
        v0=validation_rng.standard_normal(N_dof)
    ))
    expected_partial = np.concatenate((
        np.ones(4),
        4.0 * np.ones(num_modes - 4)
    ))
    partial_error = float(np.max(np.abs(
        partial_eigenvalues - expected_partial
    )))

    # Dense diagonalization is intentionally limited to this small 324x324
    # validation matrix so every analytic multiplicity can be checked.
    full_eigenvalues = np.linalg.eigvalsh(Hessian_reference.toarray())
    expected_levels = np.array([1, 4, 7, 10, 13], dtype=float)
    expected_multiplicities = np.array([4, 32, 96, 128, 64])
    observed_multiplicities = np.array([
        np.count_nonzero(np.abs(full_eigenvalues - level) < tolerance)
        for level in expected_levels
    ])

    validation_passed = (
        matvec_relative_error < tolerance
        and symmetry_residual < tolerance
        and laplacian_row_residual < tolerance
        and partial_error < tolerance
        and np.array_equal(
            observed_multiplicities,
            expected_multiplicities
        )
    )

    print(f'Matrix dimension:                 {N_dof} x {N_dof} '
          '(expected 324 x 324)')
    print(f'Matrix-free/reference error:      {matvec_relative_error:.3e}')
    print(f'Symmetry residual:                {symmetry_residual:.3e}')
    print(f'Laplacian row-sum residual:       {laplacian_row_residual:.3e}')
    print(f'Maximum low-spectrum error:       {partial_error:.3e}')
    print(f'Observed level multiplicities:    {observed_multiplicities.tolist()}')
    print(f'Expected level multiplicities:    {expected_multiplicities.tolist()}')
    print('VALIDATION RESULT: ' + ('PASS' if validation_passed else 'FAIL'))

    sys.exit(0 if validation_passed else 1)

# %% 3. O(4)-RADIAL BACKGROUND PROFILE ON THE PERIODIC LATTICE
# Research mode now uses the numerical stationary solution of
#
#     rho'' + (3/r) rho' = dV/drho,
#     rho'(0)=0, rho(infinity)=rho_false=0,
#
# found by overshoot/undershoot shooting.  The older Gaussian profile remains
# available only as an explicit diagnostic option through
# HIGGS_BACKGROUND_PROFILE=gaussian.
lattice_axis = np.arange(L, dtype=float) - (L // 2)
coordinate_grids = np.meshgrid(
    lattice_axis, lattice_axis, lattice_axis, lattice_axis, indexing='ij'
)
radius_sq_sites = sum(coordinate**2 for coordinate in coordinate_grids)
radius_sites = np.sqrt(radius_sq_sites)

rho_false_value = 0.0
rho_false = np.full(V_sites, rho_false_value)


def bounce_rhs(radius, state):
    """First-order O(4) bounce equation away from the regular origin."""
    rho, rho_prime = state
    return [rho_prime, potential_derivative(rho) - 3.0 * rho_prime / radius]


def trial_overshoots(rho_center, radius_max):
    """Return True when a trial solution crosses below the false vacuum."""
    # Regularity gives rho'(0)=0; a local series supplies finite start values
    # at epsilon without evaluating the singular 3/r term at the origin.
    epsilon = 1.0e-6
    force = potential_derivative(rho_center)

    def crosses_false_vacuum(radius, state):
        return state[0]

    crosses_false_vacuum.terminal = True
    crosses_false_vacuum.direction = -1
    trial = solve_ivp(
        bounce_rhs, (epsilon, radius_max),
        [rho_center + force * epsilon**2 / 8.0,
         force * epsilon / 4.0],
        events=crosses_false_vacuum,
        rtol=3.0e-10, atol=1.0e-12, max_step=0.03
    )
    return bool(trial.t_events[0].size)


bounce_action = np.nan
leading_suppression = np.nan
bounce_tail_radius = np.nan
boundary_rho = np.nan

if background_profile == 'stationary':
    # Bracket the separatrix between undershooting and overshooting centers.
    # Bisection is robust because the target is a saddle trajectory.
    shooting_radius = max(80.0, 4.0 * L)
    lower = barrier_point['rho'] * (1.0 + 1.0e-8)
    upper = true_vacuum['rho'] * (1.0 - 1.0e-12)
    for _ in range(70):
        midpoint = 0.5 * (lower + upper)
        if trial_overshoots(midpoint, shooting_radius):
            upper = midpoint
        else:
            lower = midpoint
    rho_center_value = upper

    # Integrate only until the physical tail is negligible.  Continuing an
    # approximate separatrix far beyond this point amplifies roundoff along
    # the exponentially growing false-vacuum solution.
    epsilon = 1.0e-7
    tail_threshold = 1.0e-9 * max(1.0, rho_center_value)
    force = potential_derivative(rho_center_value)

    def reaches_tail(radius, state):
        return state[0] - tail_threshold

    reaches_tail.terminal = True
    reaches_tail.direction = -1
    bounce_solution = solve_ivp(
        bounce_rhs, (epsilon, shooting_radius),
        [rho_center_value + force * epsilon**2 / 8.0,
         force * epsilon / 4.0],
        events=reaches_tail, rtol=1.0e-11, atol=1.0e-13,
        max_step=0.005, dense_output=True
    )
    if not bounce_solution.t_events[0].size:
        raise RuntimeError(
            'Stationary-bounce shooting did not reach the false-vacuum tail.'
        )
    bounce_tail_radius = float(bounce_solution.t_events[0][0])
    rho_bounce_grid = np.zeros_like(radius_sites)
    inside_tail = radius_sites <= bounce_tail_radius
    evaluation_radius = np.maximum(radius_sites[inside_tail], epsilon)
    rho_bounce_grid[inside_tail] = bounce_solution.sol(evaluation_radius)[0]
    rho_bounce_grid[radius_sites == 0.0] = rho_center_value
    rho_bounce_grid = np.maximum(rho_bounce_grid, 0.0)

    radial_r = bounce_solution.t
    radial_rho = bounce_solution.y[0]
    radial_prime = bounce_solution.y[1]
    # The O(4) angular measure is 2*pi^2*r^3; subtract V(false) so the action
    # is integrated relative to the homogeneous false-vacuum configuration.
    action_density = 2.0 * np.pi**2 * radial_r**3 * (
        0.5 * radial_prime**2
        + potential_from_rho(radial_rho) - potential_from_rho(0.0)
    )
    bounce_action = float(np.trapezoid(action_density, radial_r))
    leading_suppression = float(np.exp(-bounce_action))
    boundary_rho = (
        float(bounce_solution.sol(L / 2.0)[0])
        if L / 2.0 <= bounce_tail_radius else 0.0
    )
else:
    rho_center_value = true_vacuum['rho']
    rho_bounce_grid = (
        rho_false_value
        + (rho_center_value - rho_false_value)
        * np.exp(-radius_sq_sites / bounce_width_sites**2)
    )
    boundary_rho = float(
        rho_center_value * np.exp(-(L / 2.0)**2 / bounce_width_sites**2)
    )

rho_bounce = rho_bounce_grid.ravel()
rho_sq_bounce = rho_bounce**2
rho_sq_false = rho_false**2

bubble_threshold = 0.5 * (rho_center_value + rho_false_value)
if background_profile == 'stationary':
    below_half = np.flatnonzero(radial_rho <= bubble_threshold)
    if below_half.size:
        crossing = int(below_half[0])
        bubble_half_radius_sites = float(np.interp(
            bubble_threshold,
            radial_rho[crossing - 1:crossing + 1][::-1],
            radial_r[crossing - 1:crossing + 1][::-1]
        ))
    else:
        bubble_half_radius_sites = np.nan
else:
    bubble_half_radius_sites = bounce_width_sites * np.sqrt(np.log(2.0))
bubble_half_radius_GeV_inv = bubble_half_radius_sites * a_spacing
bubble_half_radius_m = bubble_half_radius_GeV_inv * 1.973269804e-16
bubble_site_count = int(np.count_nonzero(rho_bounce_grid >= bubble_threshold))
bubble_volume_fraction = bubble_site_count / V_sites
bubble_four_volume_GeV4_inv = bubble_site_count * a_spacing**4
boundary_fraction = boundary_rho / rho_center_value

print(f'Background Profile:                {background_profile}')
if background_profile == 'gaussian':
    print(f'Radial Gaussian Width:             {bounce_width_sites:.4f} lattice sites')
else:
    print(f'Stationary Bounce Center:          rho(0) = {rho_center_value:.9f}')
    print(f'Stationary Bounce Tail Radius:     {bounce_tail_radius:.6f} sites')
    print(f'Stationary Bounce Action:          B = {bounce_action:.9f}')
    print(f'Leading Exponential Suppression:   exp(-B) = {leading_suppression:.6e}')
print(f'False Vacuum Field:                rho_F = {rho_false_value:.6f}')
print(f'Barrier Field:                     rho_barrier = {barrier_point["rho"]:.6f}')
print(f'True Vacuum Field:                 rho_T = {true_vacuum["rho"]:.6f}')
print(f'Barrier Height above False Vacuum: '
      f'{barrier_point["potential"] - potential_from_rho_sq(0.0):.6e}')
print(f'True/False Vacuum Energy Difference: '
      f'{true_vacuum["potential"] - potential_from_rho_sq(0.0):.6e}')
print(f'Bubble Half-Height Radius:         {bubble_half_radius_sites:.4f} sites '
      f'= {bubble_half_radius_GeV_inv:.4e} GeV^-1 '
      f'= {bubble_half_radius_m:.4e} m')
print(f'Bubble Four-Volume Occupancy:      {bubble_site_count}/{V_sites} sites '
      f'= {100.0*bubble_volume_fraction:.3f}%')
print(f'Boundary Residual at L/2:          {100.0*boundary_fraction:.6f}%')

# %% 4. AUTOMATED ELEMENT-WISE EVALUATION & HESSIAN OPERATOR ASSEMBLY
# Build the bounce and false-vacuum curvature diagonals separately. The
# longitudinal channel is radial; the three transverse channels are identical.
print('Evaluating second-order physical variations along background profiles...')

# ============================== ============================== =============
# --- EVALUATION BLOCK FOR THE BOUNCE OPERATOR ---
# ============================== ============================== =============
#  THE PHI^8 EFFECTIVE FIELD THEORY POTENTIAL DERIVATIVE MATRIX:
#  The total Euclidean action is invariant under global O(4) flavor rotations.
#  When expanding the Higgs doublet into 4 real fields, the potential
#  derivatives generalize using the multivariate chain rule across the grid:
#  \partial^2 V / (\partial \phi_a \partial \phi_b) = 2*V'(\rho^2)*\delta_ab + 4*V''(\rho^2)*\phi_a*\phi_b
#
#  By choosing a coordinate system where the classical instanton bounce profile
#  rolls exclusively along the primary longitudinal axis (\phi_1 = \bar{\rho}),
#  the cross-product terms (\phi_a * \phi_b) drop to zero for all off-diagonal blocks.
#  This decouples the system into one longitudinal channel and three degenerate
#  transverse Goldstone channels at every point in 4D hyperspace.
# ------------------------------ ------------------------------ -------------

# The O(4)-symmetric four-component potential depends only on rho^2. These
# derivatives generate the radial and transverse fluctuation curvatures.
# A. First Derivative of the Potential with respect to (\rho^2): V'(\rho^2)
V_prime_B = (
    -0.5 * mu_sq
    + 0.5 * lambda_val * rho_sq_bounce
    + 0.5 * gamma * (rho_sq_bounce**2)
    + 0.5 * delta * (rho_sq_bounce**3)
)

# B. Second Derivative of the Potential with respect to (\rho^2): V''(\rho^2)
V_pprime_B = (
    0.5 * lambda_val
    + gamma * rho_sq_bounce
    + 1.5 * delta * (rho_sq_bounce**2)
)

# C. Longitudinal Fluctuation Channel (\phi_1 Direction):
V_diag_long_B = (
    2 * V_prime_B + 4 * V_pprime_B * rho_sq_bounce
) / (a_spacing**2)

# D. Transverse Fluctuation Channels (\phi_2, \phi_3, \phi_4 Directions):
V_diag_trans_B = (2 * V_prime_B) / (a_spacing**2)

# E. Matrix-Free Bounce Hessian Channels:
# The two local curvature arrays are retained. Separate scalar LinearOperators
# are created immediately before the eigensolve, avoiding a four-component
# sparse matrix and making the exact threefold transverse degeneracy explicit.

# ============================== ============================== =============
# --- EVALUATION BLOCK FOR THE FALSE VACUUM OPERATOR ---
# ============================== ============================== =============
V_prime_F = (
    -0.5 * mu_sq
    + 0.5 * lambda_val * rho_sq_false
    + 0.5 * gamma * (rho_sq_false**2)
    + 0.5 * delta * (rho_sq_false**3)
)
V_pprime_F = (
    0.5 * lambda_val
    + gamma * rho_sq_false
    + 1.5 * delta * (rho_sq_false**2)
)

V_diag_long_F = (
    2 * V_prime_F + 4 * V_pprime_F * rho_sq_false
) / (a_spacing**2)
V_diag_trans_F = (2 * V_prime_F) / (a_spacing**2)

false_curvature_tolerance = 1.0e-10 / (a_spacing**2)
if (
    np.min(V_diag_long_F) <= false_curvature_tolerance
    or np.min(V_diag_trans_F) <= false_curvature_tolerance
):
    raise RuntimeError('The false-vacuum Hessian is not strictly positive.')
print(f'False-vacuum longitudinal curvature: {V_diag_long_F[0]:.6e} GeV^2')
print(f'False-vacuum transverse curvature:   {V_diag_trans_F[0]:.6e} GeV^2')

# Optional SU(2)-Higgs quadratic operators.  The three gauge generators are
# identical for a radial background, so spectral work is performed on one
# (A_mu, chi) block and assigned a generator multiplicity of three.  The full
# 16*L^4 bosonic operator is nevertheless constructed for downstream users.
su2_bosonic_operator = None
su2_gauge_goldstone_operator_B = None
su2_gauge_goldstone_operator_F = None
su2_ghost_operator_B = None
su2_ghost_operator_F = None
if su2_gauge_enabled:
    su2_bosonic_operator = make_su2_higgs_bosonic_operator(
        V_diag_long_B, V_diag_trans_B, rho_bounce_grid,
        su2_gauge_coupling, su2_gauge_xi
    )
    su2_gauge_goldstone_operator_B = make_su2_gauge_goldstone_operator(
        rho_bounce_grid, V_diag_trans_B, su2_gauge_coupling, su2_gauge_xi
    )
    su2_gauge_goldstone_operator_F = make_su2_gauge_goldstone_operator(
        rho_false.reshape((L,) * dim), V_diag_trans_F,
        su2_gauge_coupling, su2_gauge_xi
    )
    su2_ghost_operator_B = make_su2_ghost_operator(
        rho_bounce_grid, su2_gauge_coupling, su2_gauge_xi
    )
    su2_ghost_operator_F = make_su2_ghost_operator(
        rho_false.reshape((L,) * dim), su2_gauge_coupling, su2_gauge_xi
    )
    print('SU(2) bosonic Hessian dimension:    '
          f'{su2_bosonic_operator.shape[0]} x {su2_bosonic_operator.shape[1]}')

# The false-vacuum curvature is spatially constant, so its complete spectrum
# will be generated analytically in momentum space below. No ARPACK solve is
# needed for this highly degenerate operator.

# %% 5. HIGH-PERFORMANCE LANCZOS SPECTRAL EXTRACTION
print('Extracting physical eigenvalues via Sparse ARPACK Solvers...')
start_time = time.time()

# The requested low end includes any negative and near-zero modes, so use
# algebraically smallest eigenvalues (SA), not eigenvalues nearest zero (SM).
# Solve the bounce longitudinal and transverse blocks separately. The three
# transverse field components share exactly the same scalar operator, so one
# transverse solve is replicated three times. This prevents ARPACK from losing
# members of the exact threefold component degeneracy.
research_rng = np.random.default_rng(RANDOM_SEED)
channel_modes = min(V_sites - 1, num_modes)
channel_ncv = min(V_sites - 1, max(2 * channel_modes + 1, 20))

longitudinal_operator = make_scalar_hessian_operator(V_diag_long_B)
transverse_operator = make_scalar_hessian_operator(V_diag_trans_B)
ev_longitudinal, vectors_longitudinal = spla.eigsh(
    longitudinal_operator, k=channel_modes, which='SA', ncv=channel_ncv,
    tol=1.0e-10, maxiter=20000,
    v0=research_rng.standard_normal(V_sites)
)
ev_transverse, vectors_transverse = spla.eigsh(
    transverse_operator, k=channel_modes, which='SA', ncv=channel_ncv,
    tol=1.0e-10, maxiter=20000,
    v0=research_rng.standard_normal(V_sites)
)

su2_gauge_goldstone_B = None
su2_gauge_goldstone_F = None
su2_ghost_B = None
su2_ghost_F = None
su2_symmetry_residual = None
if su2_gauge_enabled:
    print('Extracting coupled SU(2) gauge-Goldstone and ghost spectra...')
    generator_dimension = (dim + 1) * V_sites
    gauge_mode_count = min(su2_gauge_modes, generator_dimension - 1)
    gauge_ncv = min(
        generator_dimension - 1, max(2 * gauge_mode_count + 1, 30)
    )
    ghost_mode_count = min(su2_gauge_modes, V_sites - 1)
    ghost_ncv = min(V_sites - 1, max(2 * ghost_mode_count + 1, 20))

    su2_gauge_goldstone_B = np.sort(spla.eigsh(
        su2_gauge_goldstone_operator_B, k=gauge_mode_count, which='SA',
        ncv=gauge_ncv, tol=1.0e-9, maxiter=30000,
        v0=research_rng.standard_normal(generator_dimension),
        return_eigenvectors=False
    ))
    exact_gauge_levels, exact_ghost_levels = exact_su2_homogeneous_levels(
        (L,) * dim, a_spacing, rho_false_value / a_spacing,
        float(V_diag_trans_F[0]), su2_gauge_coupling, su2_gauge_xi
    )
    su2_gauge_goldstone_F = exact_gauge_levels[:gauge_mode_count]
    su2_ghost_B = np.sort(spla.eigsh(
        su2_ghost_operator_B, k=ghost_mode_count, which='SA',
        ncv=ghost_ncv, tol=1.0e-9, maxiter=30000,
        v0=research_rng.standard_normal(V_sites),
        return_eigenvectors=False
    ))
    su2_ghost_F = exact_ghost_levels[:ghost_mode_count]

    # A bilinear-form test catches sign or transpose errors in the mixing.
    test_left = research_rng.standard_normal(generator_dimension)
    test_right = research_rng.standard_normal(generator_dimension)
    left_product = float(
        test_left @ (su2_gauge_goldstone_operator_B @ test_right)
    )
    right_product = float(
        (su2_gauge_goldstone_operator_B @ test_left) @ test_right
    )
    su2_symmetry_residual = abs(left_product - right_product) / max(
        1.0, abs(left_product), abs(right_product)
    )
    if su2_symmetry_residual > 1.0e-10:
        raise RuntimeError(
            'The coupled SU(2) gauge-Goldstone Hessian failed its '
            'self-adjointness test.'
        )

comp_time = time.time() - start_time

long_order = np.argsort(ev_longitudinal)
trans_order = np.argsort(ev_transverse)
ev_longitudinal = ev_longitudinal[long_order]
vectors_longitudinal = vectors_longitudinal[:, long_order]
ev_transverse = ev_transverse[trans_order]
vectors_transverse = vectors_transverse[:, trans_order]

# Candidate labels: component 0 is longitudinal; components 1-3 are identical
# transverse copies. Select the globally lowest requested modes after merging.
candidate_values = np.concatenate((
    ev_longitudinal, ev_transverse, ev_transverse, ev_transverse
))
candidate_components = np.repeat(np.arange(4), channel_modes)
candidate_local_indices = np.tile(np.arange(channel_modes), 4)
candidate_order = np.argsort(candidate_values, kind='stable')
candidate_values = candidate_values[candidate_order]
candidate_components = candidate_components[candidate_order]
candidate_local_indices = candidate_local_indices[candidate_order]

# The constant false vacuum has an exact lattice Fourier spectrum. This is
# faster and, unlike ARPACK, preserves every momentum degeneracy exactly.
# This exact reference spectrum also lets the retained rank extend to a whole
# multiplet without a second numerical eigensolver call.
ev_false_all, false_components_all = exact_homogeneous_spectrum(
    V_diag_long_F, V_diag_trans_F
)

# Preserve complete false-vacuum multiplets in the determinant comparison;
# cutting through a degenerate level would bias the summed logarithm.
# Advance the requested rank to the first complete false-vacuum Fourier
# multiplet. The inhomogeneous bounce and homogeneous false vacuum generally
# do not share identical degeneracy ranks, so requiring an exact intersection
# can reject otherwise valid spectra. Both arrays still retain the same count.
bounce_boundaries = multiplet_boundaries(candidate_values)
false_boundaries = multiplet_boundaries(ev_false_all)
false_safe_boundaries = sorted(
    boundary for boundary in false_boundaries if boundary >= num_modes
)
if not false_safe_boundaries:
    raise RuntimeError(
        'No complete false-vacuum multiplet boundary was found above the '
        'requested rank.'
    )
requested_num_modes = num_modes
num_modes = false_safe_boundaries[0]
if num_modes > candidate_values.size:
    raise RuntimeError('Bounce eigensolver window is too small for selection.')
print(f'Degeneracy-safe spectral window:      {requested_num_modes} requested, '
      f'{num_modes} retained')
if num_modes not in bounce_boundaries:
    print('Bounce cutoff note:                cutoff is not an exact bounce '
          'multiplet boundary; the false-vacuum multiplet is complete.')

selected = np.arange(num_modes)
ev_bounce = candidate_values[selected]
selected_components = candidate_components[selected]
selected_local_indices = candidate_local_indices[selected]

mode_vectors_B = np.zeros((N_dof, num_modes), dtype=float)
for output_index, (component, local_index) in enumerate(zip(
    selected_components, selected_local_indices
)):
    block = slice(component * V_sites, (component + 1) * V_sites)
    if component == 0:
        mode_vectors_B[block, output_index] = vectors_longitudinal[:, local_index]
    else:
        mode_vectors_B[block, output_index] = vectors_transverse[:, local_index]

ev_false = ev_false_all[:num_modes]
false_components = false_components_all[:num_modes]

# %% 6. FLUCTUATION SPECTRUM REGULARIZATION & LOG-DETERMINATION RATIO
print('Regularizing eigenvalue arrays and extracting the log-determinant ratio...')
# Collective-coordinate modes are omitted from the primed determinant, while
# the physical negative mode is classified separately for the rate formula.
zero_tolerance = 1.0e-8 * max(
    1.0, np.max(np.abs(ev_bounce)), np.max(np.abs(ev_false))
)
bounce_negative_modes = ev_bounce[ev_bounce < -zero_tolerance]
bounce_zero_modes = ev_bounce[np.abs(ev_bounce) <= zero_tolerance]
false_negative_modes = ev_false[ev_false < -zero_tolerance]
false_zero_modes = ev_false[np.abs(ev_false) <= zero_tolerance]
if false_negative_modes.size:
    raise RuntimeError('Negative modes remain in the false-vacuum spectrum.')

neg_mode = bounce_negative_modes[0] if bounce_negative_modes.size else np.nan
zero_modes_removed = bounce_zero_modes
filtered_ev_bounce = ev_bounce[np.abs(ev_bounce) > zero_tolerance]
filtered_ev_false = ev_false[np.abs(ev_false) > zero_tolerance]
determinant_window_size = min(
    filtered_ev_bounce.size, filtered_ev_false.size
)
if determinant_window_size == 0:
    raise RuntimeError('No nonzero determinant modes remain.')
filtered_ev_bounce = filtered_ev_bounce[:determinant_window_size]
filtered_ev_false = filtered_ev_false[:determinant_window_size]

# The absolute value keeps a real trace-log after the negative direction has
# been separated; its sign remains available in neg_mode above.
log_det_bounce = np.sum(np.log(np.abs(filtered_ev_bounce)))
log_det_false = np.sum(np.log(np.abs(filtered_ev_false)))
log_determinant_ratio = log_det_bounce - log_det_false
functional_determinant_factor = np.exp(-0.5 * log_determinant_ratio)
negative_mode_scale = (
    np.sqrt(abs(neg_mode)) if np.isfinite(neg_mode) else np.nan
)
max_zero_mode_residual = (
    float(np.max(np.abs(zero_modes_removed)))
    if zero_modes_removed.size else 0.0
)

# %% 7. MODE SPECTRUM: FREQUENCY SCALE, NORMALIZED AMPLITUDE, AND PLOTS
# The eigenvectors are unit-normalized mode shapes. Their sign is arbitrary,
# and max(abs(v_i)) is not a physical occupation amplitude; it is a useful
# normalized measure of spatial localization. Positive eigenvalues define the
# real scale sqrt(lambda_i). Negative eigenvalues represent unstable directions
# with imaginary real-time frequency; they are plotted at -sqrt(abs(lambda_i)).
frequency_magnitude_B = np.sqrt(np.abs(ev_bounce))
frequency_magnitude_F = np.sqrt(np.abs(ev_false))
signed_frequency_B = np.sign(ev_bounce) * frequency_magnitude_B
signed_frequency_F = np.sign(ev_false) * frequency_magnitude_F
signed_frequency_B[np.abs(ev_bounce) <= zero_tolerance] = 0.0
signed_frequency_F[np.abs(ev_false) <= zero_tolerance] = 0.0

# ModeClass: -1 = unstable/negative, 0 = near-zero, +1 = stable/positive.
mode_class_B = np.zeros(num_modes, dtype=int)
mode_class_F = np.zeros(num_modes, dtype=int)
mode_class_B[ev_bounce < -zero_tolerance] = -1
mode_class_B[ev_bounce > zero_tolerance] = 1
mode_class_F[ev_false < -zero_tolerance] = -1
mode_class_F[ev_false > zero_tolerance] = 1

mode_power_B = np.abs(mode_vectors_B)**2
peak_amplitude_B = np.max(np.abs(mode_vectors_B), axis=0)
inverse_participation_B = np.sum(mode_power_B**2, axis=0)

# False-vacuum modes are represented by normalized complex plane waves. Their
# magnitude is uniform over the lattice; phases and real standing-wave bases
# are arbitrary inside each degenerate momentum multiplet.
peak_amplitude_F = np.full(num_modes, 1.0 / np.sqrt(V_sites))
inverse_participation_F = np.full(num_modes, 1.0 / V_sites)

# Vector ordering consists of four consecutive V_sites blocks. Block 1 is the
# longitudinal channel; blocks 2-4 form the combined transverse sector.
longitudinal_weight_B = np.sum(mode_power_B[:V_sites, :], axis=0)
transverse_weight_B = np.sum(mode_power_B[V_sites:, :], axis=0)
longitudinal_weight_F = (false_components == 0).astype(float)
transverse_weight_F = (false_components != 0).astype(float)

mode_index = np.arange(1, num_modes + 1)
csv_header = (
    'ModeIndex,Eigenvalue_GeV2,ModeClass,FrequencyMagnitude_GeV,'
    'SignedFrequencyScale_GeV,PeakNormalizedAmplitude,'
    'InverseParticipationRatio,LongitudinalWeight,TransverseWeight'
)
bounce_spectrum_data = np.column_stack((
    mode_index, ev_bounce, mode_class_B, frequency_magnitude_B,
    signed_frequency_B, peak_amplitude_B, inverse_participation_B,
    longitudinal_weight_B, transverse_weight_B
))
false_spectrum_data = np.column_stack((
    mode_index, ev_false, mode_class_F, frequency_magnitude_F,
    signed_frequency_F, peak_amplitude_F, inverse_participation_F,
    longitudinal_weight_F, transverse_weight_F
))
np.savetxt(
    f'bounce_mode_spectrum{output_suffix}.csv', bounce_spectrum_data,
    delimiter=',', header=csv_header, comments=''
)
np.savetxt(
    f'false_vacuum_mode_spectrum{output_suffix}.csv', false_spectrum_data,
    delimiter=',', header=csv_header, comments=''
)

su2_spectrum_file = None
if su2_gauge_enabled:
    su2_row_count = min(
        su2_gauge_goldstone_B.size, su2_gauge_goldstone_F.size,
        su2_ghost_B.size, su2_ghost_F.size
    )
    su2_spectrum_file = f'su2_gauge_hessian_spectrum{output_suffix}.csv'
    su2_spectrum_data = np.column_stack((
        np.arange(1, su2_row_count + 1),
        su2_gauge_goldstone_B[:su2_row_count],
        su2_gauge_goldstone_F[:su2_row_count],
        su2_ghost_B[:su2_row_count],
        su2_ghost_F[:su2_row_count],
        np.full(su2_row_count, 3, dtype=int)
    ))
    np.savetxt(
        su2_spectrum_file, su2_spectrum_data, delimiter=',',
        header=(
            'ModeIndex,CoupledGaugeGoldstoneBounce_GeV2,'
            'CoupledGaugeGoldstoneFalse_GeV2,GhostBounce_GeV2,'
            'GhostFalse_GeV2,SU2GeneratorMultiplicity'
        ), comments=''
    )

# %% 7A. PUBLICATION METADATA AND TWO-PANEL FIGURE PAGES
# The equations printed on every page use rho^2 = sum_a phi_a^2 = 2 Phi^dagger Phi.
# The determinant computed by this program is only an IR spectral-window
# factor. With the stationary profile the action B is available, but a
# physical Coleman rate still requires the complete renormalized determinant
# and the collective-coordinate normalization of the removed zero modes.
source_file_name = Path(__file__).name if '__file__' in globals() else 'Higgs_fluctuation_solver.py'
production_date = datetime.now().astimezone().strftime('%B %d, %Y')
potential_equation = (
    r'$V(\rho)=-\frac{1}{2}\mu^2\rho^2+\frac{1}{4}\lambda\rho^4+'
    r'\frac{1}{6}\gamma\rho^6+\frac{1}{8}\delta\rho^8$'
)
doublet_equation = (
    r'$\Phi=\frac{1}{\sqrt{2}}\binom{\phi_1+i\phi_2}{\phi_3+i\phi_4},\quad'
    r'\rho^2=\sum_{a=1}^{4}\phi_a^2=2\Phi^\dagger\Phi$'
)
parameter_line = (
    rf'$L={L}$, $a={a_spacing:.3e}\ \mathrm{{GeV}}^{{-1}}$, '
    rf'$\mu^2={mu_sq}$, $\lambda={lambda_val}$, '
    rf'$\gamma={gamma}$, $\delta={delta}$, modes $={num_modes}$'
)
if su2_gauge_enabled:
    parameter_line += (
        rf'; SU(2): $g={su2_gauge_coupling:g}$, '
        rf'$\xi={su2_gauge_xi:g}$'
    )
bubble_geometry_line = (
    rf'{background_profile.capitalize()} background; '
    rf'$R_{{1/2}}={bubble_half_radius_sites:.3f}$ sites '
    rf'$={bubble_half_radius_GeV_inv:.3e}\ \mathrm{{GeV}}^{{-1}}$ '
    rf'$={bubble_half_radius_m:.3e}\ \mathrm{{m}}$; '
    rf'$\rho(L/2)/\rho(0)={100.0*boundary_fraction:.4f}\%$'
)
footer_line = (
    f'In Vero Vacuo  |  M. S. Cook  |  {source_file_name}  |  '
    f'Produced {production_date}'
)


def decorate_figure_page(figure, page_title):
    """Add common scientific metadata and branding to one figure page."""
    figure.suptitle(page_title, fontsize=16, fontweight='bold', y=0.985)
    figure.text(0.5, 0.925, potential_equation, ha='center', fontsize=11)
    figure.text(0.5, 0.890, doublet_equation, ha='center', fontsize=11)
    figure.text(0.5, 0.855, parameter_line, ha='center', fontsize=10)
    figure.text(0.5, 0.820, bubble_geometry_line, ha='center', fontsize=10)
    figure.text(0.5, 0.018, footer_line, ha='center', fontsize=9)


# PAGE 1: the two frequency-amplitude distributions.
fig_spectrum, axes_spectrum = plt.subplots(1, 2, figsize=(15, 8.5))
fig_spectrum.subplots_adjust(left=0.07, right=0.97, bottom=0.22, top=0.73, wspace=0.25)
decorate_figure_page(fig_spectrum, 'Higgs Fluctuation Mode Spectral Distributions')

mode_class_styles = {
    -1: ('#8b0000', 'Negative / unstable'),
     0: ('#b36b00', 'Near-zero'),
     1: ('#006400', 'Positive / stable')
}


def plot_mode_distribution(axis, signed_frequency, peak_amplitude,
                           mode_class):
    """Plot mode classes using fixed, high-contrast categorical colors."""
    for class_value, (color, label) in mode_class_styles.items():
        selected_modes = mode_class == class_value
        if np.any(selected_modes):
            axis.scatter(
                signed_frequency[selected_modes],
                peak_amplitude[selected_modes],
                s=68, color=color, edgecolors='black', linewidths=0.65,
                alpha=1.0, label=label, zorder=3
            )
    axis.legend(loc='best', framealpha=0.95)


plot_mode_distribution(
    axes_spectrum[0], signed_frequency_B, peak_amplitude_B, mode_class_B
)
axes_spectrum[0].axvline(0.0, color='black', linestyle=':')
axes_spectrum[0].set(
    xlabel='Signed spectral scale (GeV)',
    ylabel='Peak normalized amplitude',
    title='Bounce: frequency-amplitude distribution'
)
axes_spectrum[0].grid(True, alpha=0.3)

plot_mode_distribution(
    axes_spectrum[1], signed_frequency_F, peak_amplitude_F, mode_class_F
)
axes_spectrum[1].axvline(0.0, color='black', linestyle=':')
axes_spectrum[1].set(
    xlabel='Signed spectral scale (GeV)',
    ylabel='Peak normalized amplitude',
    title='False vacuum: frequency-amplitude distribution'
)
axes_spectrum[1].grid(True, alpha=0.3)
fig_spectrum.text(
    0.275, 0.110,
    f'Each point is a normalized fluctuation eigenmode about the {background_profile} radial background.\n'
    'Negative horizontal values are unstable directions. Peak amplitude measures spatial\n'
    'localization of the normalized eigenvector, not particle occupation.',
    ha='center', va='center', fontsize=9
)
fig_spectrum.text(
    0.735, 0.110,
    'The homogeneous false-vacuum reference is shown with the same diagnostic. Coincident\n'
    'points arise from exact momentum degeneracies and uniform plane-wave amplitudes.\n'
    'All positive modes confirm that the corrected reference background is locally stable.',
    ha='center', va='center', fontsize=9
)

spectrum_page_file = f'mode_spectral_distribution_page1{output_suffix}.png'
fig_spectrum.savefig(spectrum_page_file, dpi=200)

# PAGE 2: eigenvalues, component content, and Coleman decay-rate information.
fig_diagnostics, axes_diagnostics = plt.subplots(1, 2, figsize=(15, 8.5))
fig_diagnostics.subplots_adjust(left=0.07, right=0.97, bottom=0.22, top=0.73, wspace=0.25)
decorate_figure_page(fig_diagnostics, 'Higgs Fluctuation Eigenvalues and Bounce Diagnostics')

axes_diagnostics[0].plot(mode_index, ev_bounce, 'o-', label='Bounce')
axes_diagnostics[0].plot(mode_index, ev_false, 's-', label='False vacuum')
axes_diagnostics[0].axhline(0.0, color='black', linestyle=':')
axes_diagnostics[0].set(
    xlabel='Sorted mode index', ylabel='Eigenvalue (GeV^2)',
    title='Low-lying Hessian eigenvalues'
)
axes_diagnostics[0].legend(
    loc='center right', bbox_to_anchor=(0.98, 0.55)
)
axes_diagnostics[0].grid(True, alpha=0.3)

if background_profile == 'stationary':
    coleman_status_text = (
        rf'$B={bounce_action:.6f}$, $e^{{-B}}={leading_suppression:.3e}$' '\n'
        r'Physical $\Gamma/V$: not yet complete; requires the full renormalized' '\n'
        r'primed determinant and collective-coordinate normalization.'
    )
else:
    coleman_status_text = (
        r'Physical $\Gamma/V$: not evaluated; the Gaussian is not stationary' '\n'
        r'and its spectral determinant is diagnostic only.'
    )

coleman_text = (
    r'Coleman rate density (natural units):' '\n'
    r'$\frac{\Gamma}{V}='
    r'\left(\frac{B}{2\pi}\right)^2'
    r'\left|\frac{\det\,{}^{\prime}H_B}{\det H_F}\right|^{-1/2}e^{-B}$'
    '\n' r'$[\Gamma/V]=\mathrm{GeV}^4$' '\n'
    rf'$A_{{\rm IR}}=e^{{-\frac{{1}}{{2}}\log\det_{{\rm IR}}}}'
    rf'={functional_determinant_factor:.3e}$' '\n'
    rf'Negative-mode scale: $\kappa_- = \sqrt{{|\lambda_-|}}='
    rf'{negative_mode_scale:.3e}\ \mathrm{{GeV}}$' '\n'
    rf'$\kappa_-/\hbar={negative_mode_scale/6.582119569e-25:.3e}\ '
    rf'\mathrm{{s}}^{{-1}}$, '
    rf'$\tau_-=\hbar/\kappa_-={6.582119569e-25/negative_mode_scale:.3e}\ '
    rf'\mathrm{{s}}$ (instability diagnostic)' '\n'
    + coleman_status_text
)
axes_diagnostics[0].text(
    0.40, 0.13, coleman_text, transform=axes_diagnostics[0].transAxes,
    va='bottom', ha='left', fontsize=8.2,
    bbox=dict(boxstyle='round,pad=0.5', facecolor='white', alpha=0.90,
              edgecolor='darkred')
)

axes_diagnostics[1].bar(
    mode_index, longitudinal_weight_B, label='Longitudinal'
)
axes_diagnostics[1].bar(
    mode_index, transverse_weight_B, bottom=longitudinal_weight_B,
    label='Transverse'
)
axes_diagnostics[1].set(
    xlabel='Sorted bounce mode index',
    ylabel='Normalized component weight',
    title='Bounce mode field-component content', ylim=(0, 1)
)
axes_diagnostics[1].legend(loc='lower right')
axes_diagnostics[1].grid(True, axis='y', alpha=0.3)
fig_diagnostics.text(
    0.275, 0.110,
    'The sorted Hessian eigenvalues compare the sampled stationary bounce with the stable\n'
    'reference. In the continuum a Coleman bounce has one negative mode and four exact\n'
    'translation zero modes; lattice discretization can lift the zero modes slightly.',
    ha='center', va='center', fontsize=9
)
fig_diagnostics.text(
    0.735, 0.110,
    'Each stacked bar partitions a normalized bubble mode between the longitudinal\n'
    '(radial Higgs) direction and the three combined transverse SU(2) directions.\n'
    'The longitudinal and transverse portions of every bar sum to one.',
    ha='center', va='center', fontsize=9
)

diagnostics_page_file = f'mode_spectral_distribution_page2{output_suffix}.png'
fig_diagnostics.savefig(diagnostics_page_file, dpi=200)
fig_su2 = None
su2_page_file = None
if su2_gauge_enabled:
    fig_su2, axes_su2 = plt.subplots(1, 2, figsize=(15, 8.5))
    fig_su2.subplots_adjust(
        left=0.07, right=0.97, bottom=0.22, top=0.73, wspace=0.25
    )
    decorate_figure_page(
        fig_su2, 'SU(2) Gauge-Goldstone Hessian Diagnostics'
    )
    gauge_indices = np.arange(1, su2_gauge_goldstone_B.size + 1)
    ghost_indices = np.arange(1, su2_ghost_B.size + 1)
    axes_su2[0].plot(
        gauge_indices, su2_gauge_goldstone_B, 'o-',
        label='Bounce coupled block'
    )
    axes_su2[0].plot(
        gauge_indices, su2_gauge_goldstone_F, 's-',
        label='False-vacuum coupled block'
    )
    axes_su2[0].axhline(0.0, color='black', linestyle=':')
    axes_su2[0].set(
        xlabel='Mode index', ylabel='Eigenvalue (GeV$^2$)',
        title=r'One generator: coupled $(A_\mu,\chi)$ block'
    )
    axes_su2[0].legend()
    axes_su2[0].grid(True, alpha=0.3)
    axes_su2[1].plot(
        ghost_indices, su2_ghost_B, 'o-', label='Bounce ghost'
    )
    axes_su2[1].plot(
        ghost_indices, su2_ghost_F, 's-', label='False-vacuum ghost'
    )
    axes_su2[1].axhline(0.0, color='black', linestyle=':')
    axes_su2[1].set(
        xlabel='Mode index', ylabel='Eigenvalue (GeV$^2$)',
        title='One-generator Faddeev-Popov ghost operator'
    )
    axes_su2[1].legend()
    axes_su2[1].grid(True, alpha=0.3)
    fig_su2.text(
        0.275, 0.105,
        'The radial background makes the three SU(2) generator blocks identical.\n'
        'Each block contains four gauge components and one Goldstone component;\n'
        'background gradients produce their off-diagonal mixing.',
        ha='center', va='center', fontsize=9
    )
    fig_su2.text(
        0.735, 0.105,
        'Ghost eigenvalues are reported separately because Grassmann integration\n'
        'gives a different determinant power. These spectra are diagnostic and are\n'
        'not folded into the scalar-only IR determinant on the preceding page.',
        ha='center', va='center', fontsize=9
    )
    su2_page_file = f'su2_gauge_hessian_page{output_suffix}.png'
    fig_su2.savefig(su2_page_file, dpi=200)

pdf_report_file = f'mode_spectral_distribution_report{output_suffix}.pdf'
with PdfPages(pdf_report_file) as pdf_report:
    pdf_report.savefig(fig_spectrum)
    pdf_report.savefig(fig_diagnostics)
    if fig_su2 is not None:
        pdf_report.savefig(fig_su2)

plt.close(fig_spectrum)
plt.close(fig_diagnostics)
if fig_su2 is not None:
    plt.close(fig_su2)

print('Mode spectrum tables written to '
      f'bounce_mode_spectrum{output_suffix}.csv and '
      f'false_vacuum_mode_spectrum{output_suffix}.csv.')
print(f'Spectrum figure pages written to {spectrum_page_file} and '
      f'{diagnostics_page_file}.')
print(f'Spectrum PDF written to {pdf_report_file}.')
if su2_gauge_enabled:
    print(f'SU(2) gauge-Hessian table written to {su2_spectrum_file}.')
    print(f'SU(2) gauge-Hessian figure written to {su2_page_file}.')
    print('Spectrum PDF contains a third SU(2) diagnostic page.')

# A machine-readable scalar summary supports repeated-run ensemble statistics.
run_summary = {
    'output_tag': OUTPUT_TAG,
    'random_seed': RANDOM_SEED,
    'L': L,
    'a_spacing_GeV_inv': a_spacing,
    'requested_num_modes': requested_num_modes,
    'retained_num_modes': num_modes,
    'matrix_dimension': N_dof,
    'computation_time_seconds': comp_time,
    'mu_sq': mu_sq,
    'lambda': lambda_val,
    'gamma': gamma,
    'delta': delta,
    'background_profile': background_profile,
    'rho_false': rho_false_value,
    'rho_barrier': barrier_point['rho'],
    'rho_true': true_vacuum['rho'],
    'rho_bounce_center': rho_center_value,
    'bounce_action': (
        float(bounce_action) if np.isfinite(bounce_action) else None
    ),
    'leading_suppression_exp_minus_B': (
        float(leading_suppression)
        if np.isfinite(leading_suppression) else None
    ),
    'bounce_tail_radius_sites': (
        float(bounce_tail_radius)
        if np.isfinite(bounce_tail_radius) else None
    ),
    'boundary_rho': boundary_rho,
    'boundary_fraction': boundary_fraction,
    'barrier_height': (
        barrier_point['potential'] - potential_from_rho_sq(0.0)
    ),
    'true_minus_false_energy': (
        true_vacuum['potential'] - potential_from_rho_sq(0.0)
    ),
    'bubble_half_radius_sites': bubble_half_radius_sites,
    'bubble_site_count': bubble_site_count,
    'bubble_volume_fraction': bubble_volume_fraction,
    'negative_mode_GeV2': (
        float(neg_mode) if np.isfinite(neg_mode) else None
    ),
    'negative_mode_scale_GeV': (
        float(negative_mode_scale)
        if np.isfinite(negative_mode_scale) else None
    ),
    'max_zero_mode_residual_GeV2': max_zero_mode_residual,
    'log_determinant_ratio_IR': log_determinant_ratio,
    'functional_determinant_factor_IR': functional_determinant_factor,
    'determinant_window_size': determinant_window_size,
    'bounce_negative_count': int(np.count_nonzero(mode_class_B == -1)),
    'bounce_zero_count': int(np.count_nonzero(mode_class_B == 0)),
    'bounce_positive_count': int(np.count_nonzero(mode_class_B == 1)),
    'false_negative_count': int(np.count_nonzero(mode_class_F == -1)),
    'false_zero_count': int(np.count_nonzero(mode_class_F == 0)),
    'false_positive_count': int(np.count_nonzero(mode_class_F == 1)),
    'su2_gauge_enabled': su2_gauge_enabled,
    'su2_gauge_coupling': su2_gauge_coupling,
    'su2_gauge_xi': su2_gauge_xi,
    'su2_bosonic_matrix_dimension': (
        int(su2_bosonic_operator.shape[0]) if su2_gauge_enabled else None
    ),
    'su2_generator_multiplicity': 3 if su2_gauge_enabled else None,
    'su2_gauge_goldstone_modes': (
        int(su2_gauge_goldstone_B.size) if su2_gauge_enabled else None
    ),
    'su2_hessian_symmetry_residual': (
        float(su2_symmetry_residual) if su2_gauge_enabled else None
    ),
    'su2_spectrum_csv': su2_spectrum_file,
    'su2_spectrum_page': su2_page_file,
    'su2_determinant_included': False,
    'bounce_spectrum_csv': f'bounce_mode_spectrum{output_suffix}.csv',
    'false_spectrum_csv': f'false_vacuum_mode_spectrum{output_suffix}.csv',
    'spectrum_page_1': spectrum_page_file,
    'spectrum_page_2': diagnostics_page_file,
    'spectrum_pdf': pdf_report_file
}
summary_file = f'run_summary{output_suffix}.json'
with open(summary_file, 'w', encoding='utf-8') as summary_stream:
    json.dump(run_summary, summary_stream, indent=2, sort_keys=True)
print(f'Run summary written to {summary_file}.')

# %% 8. DISPLAY SUMMARY SPECTRUM DATA
print(' ============================== ============================== ============= ')
print('                   COMPUTATIONAL RESULTS & OUTPUT SUMMARY ')
print('===================== ============================== ====================== ')
print(f'Total Lanczos Processing Time:        {comp_time:.4f} seconds ')
print(f'Physical Negative Mode Value:         {neg_mode:f} GeV^2 ')
print(f'Max Zero-Mode Grid Residual:          {max_zero_mode_residual:e} GeV^2 ')
print(f'Log-Determinant Ratio Value (IR Window): {log_determinant_ratio:f} ')
print(f'Pre-Exponential Functional Factor:    {functional_determinant_factor:e} ')
print('Bounce mode counts (negative/zero/positive): '
      f'{np.count_nonzero(mode_class_B == -1)} / '
      f'{np.count_nonzero(mode_class_B == 0)} / '
      f'{np.count_nonzero(mode_class_B == 1)}')
print('False-vacuum counts (negative/zero/positive): '
      f'{np.count_nonzero(mode_class_F == -1)} / '
      f'{np.count_nonzero(mode_class_F == 0)} / '
      f'{np.count_nonzero(mode_class_F == 1)}')
if su2_gauge_enabled:
    print('SU(2) gauge-Goldstone block (one of three): '
          f'{su2_gauge_goldstone_B.size} modes computed')
    print(f'SU(2) Hessian symmetry residual:       {su2_symmetry_residual:.3e}')
    print('SU(2) determinant contribution:        not combined (diagnostic only)')
print('===================== ============================== ====================== ')

==> discrete_lattice_bounce_relaxation.py <==
"""Relax a sampled continuum bounce to a discrete lattice stationary point.

The nonlinear equation solved is

    -Delta_h rho(x) + V'(rho(x)) = 0

on a periodic four-dimensional lattice.  Newton corrections are obtained with
matrix-free MINRES using the longitudinal Hessian.  A residual-norm line search
keeps the iteration in the basin of the nontrivial saddle rather than blindly
taking a full Newton step.
"""

import json
import os
import sys
import time
from datetime import datetime
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import scipy.sparse.linalg as spla
from matplotlib.backends.backend_pdf import PdfPages
from scipy.integrate import solve_ivp


L = int(os.getenv('HIGGS_RELAX_L', '26'))
SPACING = float(os.getenv('HIGGS_RELAX_SPACING', '0.8'))
MAX_NEWTON = int(os.getenv('HIGGS_RELAX_MAX_NEWTON', '14'))
SKIP_SPECTRUM = os.getenv('HIGGS_RELAX_SKIP_SPECTRUM', '0') == '1'
OUTPUT_DIRECTORY = Path(os.getenv(
    'HIGGS_RELAX_OUTPUT', f'discrete_bounce_relaxation_L{L}_h{SPACING:g}'
))
OUTPUT_DIRECTORY.mkdir(exist_ok=True)
CHECKPOINT = OUTPUT_DIRECTORY / 'relaxed_bounce_checkpoint.npz'

MU_SQ = -0.40
LAMBDA = -2.00
GAMMA = 0.80
DELTA = 0.08
N = L**4
SHAPE = (L,) * 4


def potential(rho):
    return (
        -0.5 * MU_SQ * rho**2 + 0.25 * LAMBDA * rho**4
        + (GAMMA / 6.0) * rho**6 + (DELTA / 8.0) * rho**8
    )


def potential_derivative(rho):
    return (
        -MU_SQ * rho + LAMBDA * rho**3
        + GAMMA * rho**5 + DELTA * rho**7
    )


def longitudinal_curvature(rho):
    rho_sq = rho**2
    return (
        -MU_SQ + 3.0 * LAMBDA * rho_sq
        + 5.0 * GAMMA * rho_sq**2 + 7.0 * DELTA * rho_sq**3
    )


def transverse_curvature(rho):
    rho_sq = rho**2
    return (
        -MU_SQ + LAMBDA * rho_sq
        + GAMMA * rho_sq**2 + DELTA * rho_sq**3
    )


def negative_laplacian(field):
    result = 8.0 * field
    for axis in range(4):
        result -= np.roll(field, 1, axis=axis)
        result -= np.roll(field, -1, axis=axis)
    return result / SPACING**2


def residual(field):
    return negative_laplacian(field) + potential_derivative(field)


def hessian_operator(field, channel):
    diagonal = (
        longitudinal_curvature(field)
        if channel == 'longitudinal' else transverse_curvature(field)
    )

    def matvec(vector):
        grid = np.asarray(vector).reshape(SHAPE)
        return (negative_laplacian(grid) + diagonal * grid).ravel()

    return spla.LinearOperator(
        shape=(N, N), matvec=matvec, rmatvec=matvec, dtype=np.float64
    )


def continuum_initial_guess():
    roots = np.roots([DELTA, GAMMA, LAMBDA, -MU_SQ])
    points = []
    for root in roots:
        if abs(root.imag) < 1.0e-10 and root.real > 0.0:
            rho_sq = float(root.real)
            rho = np.sqrt(rho_sq)
            curvature = 2.0 * rho_sq * (
                LAMBDA + 2.0 * GAMMA * rho_sq + 3.0 * DELTA * rho_sq**2
            )
            points.append((rho, potential(rho), curvature))
    rho_barrier = min(point[0] for point in points if point[2] < 0.0)
    rho_true = min(
        (point for point in points if point[2] > 0.0),
        key=lambda point: point[1],
    )[0]

    def rhs(radius, state):
        rho, rho_prime = state
        return [rho_prime, potential_derivative(rho) - 3.0 * rho_prime / radius]

    def overshoots(rho_center):
        epsilon = 1.0e-6
        force = potential_derivative(rho_center)

        def crossing(radius, state):
            return state[0]

        crossing.terminal = True
        crossing.direction = -1
        solution = solve_ivp(
            rhs, (epsilon, 80.0),
            [rho_center + force * epsilon**2 / 8.0,
             force * epsilon / 4.0],
            events=crossing, rtol=3.0e-10, atol=1.0e-12, max_step=0.03,
        )
        return bool(solution.t_events[0].size)

    lower = rho_barrier * (1.0 + 1.0e-8)
    upper = rho_true * (1.0 - 1.0e-12)
    for _ in range(70):
        midpoint = 0.5 * (lower + upper)
        if overshoots(midpoint):
            upper = midpoint
        else:
            lower = midpoint
    rho_center = upper
    epsilon = 1.0e-7
    force = potential_derivative(rho_center)

    def tail(radius, state):
        return state[0] - 1.0e-10 * max(1.0, rho_center)

    tail.terminal = True
    tail.direction = -1
    solution = solve_ivp(
        rhs, (epsilon, 80.0),
        [rho_center + force * epsilon**2 / 8.0,
         force * epsilon / 4.0],
        events=tail, rtol=1.0e-11, atol=1.0e-13, max_step=0.005,
        dense_output=True,
    )
    tail_radius = float(solution.t_events[0][0])
    axis = (np.arange(L, dtype=float) - L // 2) * SPACING
    radius_sq = np.zeros(SHAPE)
    for active_axis in range(4):
        reshape = [1] * 4
        reshape[active_axis] = L
        radius_sq += axis.reshape(reshape)**2
    radius = np.sqrt(radius_sq)
    field = np.zeros(SHAPE)
    selected = radius <= tail_radius
    field[selected] = solution.sol(np.maximum(radius[selected], epsilon))[0]
    field[radius == 0.0] = rho_center
    return np.maximum(field, 0.0), radius


if CHECKPOINT.exists():
    saved = np.load(CHECKPOINT)
    field = saved['field']
    history = saved['history'].tolist()
    print(f'Loaded relaxation checkpoint {CHECKPOINT}.', flush=True)
else:
    field, radius = continuum_initial_guess()
    history = []

start_time = time.time()
for iteration in range(len(history), MAX_NEWTON):
    current_residual = residual(field)
    rms = float(np.sqrt(np.mean(current_residual**2)))
    maximum = float(np.max(np.abs(current_residual)))
    print(
        f'Newton {iteration}: RMS={rms:.6e}, max={maximum:.6e}, '
        f'center={field[(L // 2,) * 4]:.9f}', flush=True,
    )
    if rms < 1.0e-10:
        break
    operator = hessian_operator(field, 'longitudinal')
    correction, info = spla.minres(
        operator, -current_residual.ravel(), rtol=2.0e-8,
        maxiter=1200, show=False,
    )
    correction = correction.reshape(SHAPE)
    if info < 0:
        raise RuntimeError(f'MINRES failed with info={info}.')

    accepted = False
    step = 1.0
    for _ in range(14):
        candidate = field + step * correction
        candidate_rms = float(np.sqrt(np.mean(residual(candidate)**2)))
        if candidate_rms < rms:
            field = candidate
            accepted = True
            break
        step *= 0.5
    history.append([iteration, rms, maximum, step, info])
    np.savez_compressed(
        CHECKPOINT, field=field, history=np.asarray(history, dtype=float)
    )
    if not accepted:
        raise RuntimeError('Newton line search failed to reduce the residual.')

final_residual = residual(field)
final_rms = float(np.sqrt(np.mean(final_residual**2)))
final_max = float(np.max(np.abs(final_residual)))
np.savez_compressed(
    CHECKPOINT, field=field, history=np.asarray(history, dtype=float)
)
print(f'Final residual: RMS={final_rms:.6e}, max={final_max:.6e}', flush=True)

if SKIP_SPECTRUM:
    print(f'Relaxed field saved to {CHECKPOINT}.', flush=True)
    sys.exit(0)

# The exact global-orientation identity is H_T rho = lattice EOM residual.
orientation_identity_rms = float(np.sqrt(np.mean(
    (hessian_operator(field, 'transverse') @ field.ravel())**2
)))

print('Computing relaxed low modes...', flush=True)
rng = np.random.default_rng(20260928)
long_values = np.sort(spla.eigsh(
    hessian_operator(field, 'longitudinal'), k=20, which='SA', ncv=80,
    tol=2.0e-9, maxiter=30000, v0=rng.standard_normal(N),
    return_eigenvectors=False,
))
trans_values = np.sort(spla.eigsh(
    hessian_operator(field, 'transverse'), k=8, which='SA', ncv=40,
    tol=2.0e-9, maxiter=30000, v0=rng.standard_normal(N),
    return_eigenvectors=False,
))

axis = (np.arange(L, dtype=float) - L // 2) * SPACING
line_profile = field[:, L // 2, L // 2, L // 2]
line_order = np.argsort(np.abs(axis))
sorted_radius = np.abs(axis[line_order])
sorted_profile = line_profile[line_order]

history_array = np.asarray(history, dtype=float)
report_path = OUTPUT_DIRECTORY / 'discrete_bounce_relaxation_report.pdf'
page_paths = []
with PdfPages(report_path) as report:
    fig1, axes = plt.subplots(1, 2, figsize=(15, 8.5))
    fig1.subplots_adjust(left=0.08, right=0.97, bottom=0.19, top=0.78, wspace=0.22)
    fig1.suptitle('Direct Discrete-Lattice Bounce Relaxation', fontsize=17,
                  fontweight='bold', y=0.97)
    fig1.text(
        0.5, 0.915,
        rf'$L={L}$, $h={SPACING}$, half-box radius $={L*SPACING/2:.3f}$; '
        r'$-\Delta_h\rho+V\prime(\rho)=0$', ha='center', fontsize=11,
    )
    if history_array.size:
        axes[0].semilogy(history_array[:, 0], history_array[:, 1], 'o-',
                         label='RMS residual')
        axes[0].semilogy(history_array[:, 0], history_array[:, 2], 's-',
                         label='Maximum residual')
    axes[0].axhline(final_rms, color='black', linestyle=':')
    axes[0].set(xlabel='Newton iteration', ylabel='Residual norm',
                title='Nonlinear convergence')
    axes[0].grid(True, which='both', alpha=0.3)
    axes[0].legend()
    axes[1].plot(sorted_radius, sorted_profile, 'o-', color='#1f4f8a')
    axes[1].set(xlabel='Axis radius', ylabel=r'$\rho$',
                title='Relaxed bounce along a lattice axis')
    axes[1].grid(True, alpha=0.3)
    fig1.text(
        0.5, 0.095,
        rf'Final RMS residual $={final_rms:.3e}$; maximum residual '
        rf'$={final_max:.3e}$; elapsed time $={time.time()-start_time:.1f}$ s.',
        ha='center', fontsize=10,
    )
    date = datetime.now().astimezone().strftime('%B %d, %Y')
    fig1.text(0.5, 0.025, f'In Vero Vacuo | M. S. Cook | {date}',
              ha='center', fontsize=9)
    page1 = OUTPUT_DIRECTORY / 'discrete_relaxation_page1.png'
    fig1.savefig(page1, dpi=200, facecolor='white')
    report.savefig(fig1)
    page_paths.append(page1)
    plt.close(fig1)

    fig2, axes = plt.subplots(1, 2, figsize=(15, 8.5))
    fig2.subplots_adjust(left=0.08, right=0.97, bottom=0.19, top=0.78, wspace=0.22)
    fig2.suptitle('Low Modes of the Relaxed Discrete Bounce', fontsize=17,
                  fontweight='bold', y=0.97)
    axes[0].plot(np.arange(1, long_values.size + 1), long_values, 'o-')
    axes[0].axhline(0.0, color='black', linestyle=':')
    axes[0].set(xlabel='Mode index', ylabel='Dimensionless eigenvalue',
                title='Longitudinal channel')
    axes[0].grid(True, alpha=0.3)
    axes[1].plot(np.arange(1, trans_values.size + 1), trans_values, 's-',
                 color='#ff7f0e')
    axes[1].axhline(0.0, color='black', linestyle=':')
    axes[1].set(xlabel='Mode index', ylabel='Dimensionless eigenvalue',
                title='Transverse channel')
    axes[1].grid(True, alpha=0.3)
    fig2.text(
        0.5, 0.095,
        rf'$H_T\rho$ identity RMS $={orientation_identity_rms:.3e}$. '
        'At an exact discrete stationary point the global-orientation mode is '
        'an exact transverse zero mode; translation modes remain lattice-lifted.',
        ha='center', fontsize=10,
    )
    fig2.text(0.5, 0.025, f'In Vero Vacuo | M. S. Cook | {date}',
              ha='center', fontsize=9)
    page2 = OUTPUT_DIRECTORY / 'discrete_relaxation_page2.png'
    fig2.savefig(page2, dpi=200, facecolor='white')
    report.savefig(fig2)
    page_paths.append(page2)
    plt.close(fig2)

summary = {
    'L': L,
    'spacing': SPACING,
    'sites': N,
    'final_rms_residual': final_rms,
    'final_max_residual': final_max,
    'orientation_identity_rms': orientation_identity_rms,
    'longitudinal_eigenvalues': long_values.tolist(),
    'transverse_eigenvalues': trans_values.tolist(),
    'report_pdf': str(report_path),
    'report_pages': [str(path) for path in page_paths],
    'checkpoint': str(CHECKPOINT),
}
with open(OUTPUT_DIRECTORY / 'discrete_relaxation_summary.json', 'w') as stream:
    json.dump(summary, stream, indent=2)

print(json.dumps(summary, indent=2))

==> generate_scaled_stationary_bounce_page.py <==
"""Plot the scaled-potential stationary bounce without rerunning the Hessian."""

from datetime import datetime

import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import solve_ivp


L = 20
MU_SQ = -0.40
LAMBDA = -2.00
GAMMA = 0.80
DELTA = 0.08


def potential(rho):
    return (
        -0.5 * MU_SQ * rho**2 + 0.25 * LAMBDA * rho**4
        + (GAMMA / 6.0) * rho**6 + (DELTA / 8.0) * rho**8
    )


def potential_derivative(rho):
    return (
        -MU_SQ * rho + LAMBDA * rho**3
        + GAMMA * rho**5 + DELTA * rho**7
    )


roots = np.roots([DELTA, GAMMA, LAMBDA, -MU_SQ])
points = []
for root in roots:
    if abs(root.imag) < 1.0e-10 and root.real > 0.0:
        rho_sq = float(root.real)
        rho = np.sqrt(rho_sq)
        curvature = 2.0 * rho_sq * (
            LAMBDA + 2.0 * GAMMA * rho_sq + 3.0 * DELTA * rho_sq**2
        )
        points.append((rho, potential(rho), curvature))
rho_barrier = min(point[0] for point in points if point[2] < 0.0)
rho_true = min(
    (point for point in points if point[2] > 0.0), key=lambda point: point[1]
)[0]


def rhs(radius, state):
    rho, rho_prime = state
    return [rho_prime, potential_derivative(rho) - 3.0 * rho_prime / radius]


def overshoots(rho_center):
    epsilon = 1.0e-6
    force = potential_derivative(rho_center)

    def crossing(radius, state):
        return state[0]

    crossing.terminal = True
    crossing.direction = -1
    solution = solve_ivp(
        rhs, (epsilon, 80.0),
        [rho_center + force * epsilon**2 / 8.0, force * epsilon / 4.0],
        events=crossing, rtol=3.0e-10, atol=1.0e-12, max_step=0.03,
    )
    return bool(solution.t_events[0].size)


lower = rho_barrier * (1.0 + 1.0e-8)
upper = rho_true * (1.0 - 1.0e-12)
for _ in range(70):
    midpoint = 0.5 * (lower + upper)
    if overshoots(midpoint):
        upper = midpoint
    else:
        lower = midpoint
rho_center = upper

epsilon = 1.0e-7
force = potential_derivative(rho_center)


def tail(radius, state):
    return state[0] - 1.0e-9 * max(1.0, rho_center)


tail.terminal = True
tail.direction = -1
solution = solve_ivp(
    rhs, (epsilon, 80.0),
    [rho_center + force * epsilon**2 / 8.0, force * epsilon / 4.0],
    events=tail, rtol=1.0e-11, atol=1.0e-13, max_step=0.005,
    dense_output=True,
)
radius = solution.t
rho = solution.y[0]
rho_prime = solution.y[1]
action_density = 2.0 * np.pi**2 * radius**3 * (
    0.5 * rho_prime**2 + potential(rho) - potential(0.0)
)
action = float(np.trapezoid(action_density, radius))
boundary_rho = float(solution.sol(L / 2.0)[0])
boundary_percent = 100.0 * boundary_rho / rho_center

fig, axes = plt.subplots(1, 2, figsize=(15, 8.5))
fig.subplots_adjust(left=0.07, right=0.97, bottom=0.20, top=0.75, wspace=0.20)
fig.suptitle('Numerical O(4) Stationary Bounce for the Scaled Potential',
             fontsize=17, fontweight='bold', y=0.975)
fig.text(
    0.5, 0.915,
    r"$\rho''+(3/r)\rho'=dV/d\rho$, $\rho'(0)=0$, $\rho(\infty)=0$",
    ha='center', fontsize=12,
)
fig.text(
    0.5, 0.865,
    rf'$\rho(0)={rho_center:.9f}$, $B={action:.6f}$, '
    rf'$e^{{-B}}={np.exp(-action):.3e}$, '
    rf'$\rho(L/2)/\rho(0)={boundary_percent:.4f}\%$',
    ha='center', fontsize=11,
)

axes[0].plot(radius, rho, linewidth=2.4, color='#1f4f8a', label=r'$\rho_B(r)$')
axes[0].axhline(rho_barrier, color='#8b0000', linestyle=':', label='Barrier field')
axes[0].axvline(L / 2.0, color='black', linestyle='--', label=r'$L/2$')
axes[0].set(
    xlabel='Radius (lattice sites)', ylabel=r'$\rho_B(r)$',
    title='Stationary radial profile', xlim=(0.0, min(25.0, radius[-1])),
)
axes[0].grid(True, alpha=0.3)
axes[0].legend()

axes[1].plot(radius, action_density, linewidth=2.3, color='darkgreen')
axes[1].axhline(0.0, color='black', linewidth=0.8)
axes[1].axvline(L / 2.0, color='black', linestyle='--')
axes[1].set(
    xlabel='Radius (lattice sites)',
    ylabel='Radial action density', title=r'Contribution to $B$',
    xlim=(0.0, min(25.0, radius[-1])),
)
axes[1].grid(True, alpha=0.3)

fig.text(
    0.5, 0.105,
    'The continuum O(4) profile satisfies the finite-volume boundary test. '
    'After sampling it on the unit-spaced lattice, however, the Hessian has '
    '8 negative retained modes and no exact translation zero modes; the '
    'remaining discrepancy is a discretization/stationarity effect.',
    ha='center', fontsize=10,
)
date = datetime.now().astimezone().strftime('%B %d, %Y')
fig.text(
    0.5, 0.025,
    f'In Vero Vacuo  |  M. S. Cook  |  L=20 scaled stationary bounce  |  {date}',
    ha='center', fontsize=9,
)
fig.savefig('scaled_stationary_bounce_profile_L20.png', dpi=200,
            facecolor='white')
plt.close(fig)

print('Wrote scaled_stationary_bounce_profile_L20.png')

==> relaxed_bounce_slq_L26.py <==
"""Deflated SLQ trace-log for the exact relaxed L=26 bounce.

The program loads the Newton-relaxed lattice field, constructs the one
longitudinal, three degenerate transverse, and four false-vacuum scalar
Hessians, removes the seven collective-coordinate modes, and estimates the
remaining full finite-lattice trace-log with stochastic Lanczos quadrature.
Every probe is checkpointed for safe restart.
"""

import json
import os
import time
from datetime import datetime
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import scipy.sparse.linalg as spla
from matplotlib.backends.backend_pdf import PdfPages
from scipy.linalg import eigh_tridiagonal


L = int(os.getenv('HIGGS_SLQ_L', '26'))
SPACING = float(os.getenv('HIGGS_SLQ_SPACING', '0.8'))
N = L**4
SHAPE = (L,) * 4
PROBES = int(os.getenv('HIGGS_SLQ_PROBES', '16'))
DEFLATED_MODES = int(os.getenv('HIGGS_SLQ_DEFLATED_MODES', '12'))
STEP_LIST = sorted({
    int(value) for value in os.getenv('HIGGS_SLQ_STEPS', '20,40,60').split(',')
})
MAX_STEPS = max(STEP_LIST)
RANDOM_SEED = int(os.getenv('HIGGS_SLQ_SEED', '20260929'))
OUTPUT_DIRECTORY = Path(os.getenv(
    'HIGGS_SLQ_OUTPUT', 'relaxed_bounce_slq_L26_h0.8'
))
OUTPUT_DIRECTORY.mkdir(exist_ok=True)
BOUNCE_FILE = Path(os.getenv(
    'HIGGS_RELAXED_BOUNCE_FILE',
    'discrete_bounce_relaxation_L26_h0.8/relaxed_bounce_checkpoint.npz'
))

MU_SQ = -0.40
LAMBDA = -2.00
GAMMA = 0.80
DELTA = 0.08
FALSE_MASS_SQ = -MU_SQ
TRANSLATION_MODES = 4
ORIENTATION_MODES = 3

if not BOUNCE_FILE.exists():
    raise FileNotFoundError(f'Relaxed bounce file not found: {BOUNCE_FILE}')
if DEFLATED_MODES < 6:
    raise ValueError('At least six deflated modes are required.')

data = np.load(BOUNCE_FILE)
rho = np.asarray(data['field'], dtype=float)
if rho.shape != SHAPE:
    raise ValueError(f'Expected relaxed field shape {SHAPE}, found {rho.shape}.')
rho_sq = rho**2
u_longitudinal = (
    -MU_SQ + 3.0 * LAMBDA * rho_sq
    + 5.0 * GAMMA * rho_sq**2 + 7.0 * DELTA * rho_sq**3
)
u_transverse = (
    -MU_SQ + LAMBDA * rho_sq
    + GAMMA * rho_sq**2 + DELTA * rho_sq**3
)
u_false = np.full(SHAPE, FALSE_MASS_SQ)


def negative_laplacian(field):
    result = 8.0 * field
    for axis in range(4):
        result -= np.roll(field, 1, axis=axis)
        result -= np.roll(field, -1, axis=axis)
    return result / SPACING**2


def make_operator(diagonal):
    diagonal = np.asarray(diagonal, dtype=float)

    def matvec(vector):
        field = np.asarray(vector).reshape(SHAPE)
        return (negative_laplacian(field) + diagonal * field).ravel()

    return spla.LinearOperator(
        shape=(N, N), matvec=matvec, rmatvec=matvec, dtype=np.float64
    )


h_longitudinal = make_operator(u_longitudinal)
h_transverse = make_operator(u_transverse)
h_false = make_operator(u_false)


def load_low_modes(operator, channel):
    cache = OUTPUT_DIRECTORY / f'low_modes_{channel}_k{DEFLATED_MODES}.npz'
    if cache.exists():
        cached = np.load(cache)
        print(f'Loaded {channel} low-mode cache.', flush=True)
        return cached['eigenvalues'], cached['eigenvectors']
    print(f'Computing {DEFLATED_MODES} lowest {channel} modes...', flush=True)
    values, vectors = spla.eigsh(
        operator, k=DEFLATED_MODES, which='SA',
        ncv=max(80, 2 * DEFLATED_MODES + 1), tol=2.0e-9,
        maxiter=30000,
    )
    order = np.argsort(values)
    values = values[order]
    vectors = vectors[:, order]
    np.savez_compressed(cache, eigenvalues=values, eigenvectors=vectors)
    return values, vectors


long_values, long_vectors = load_low_modes(h_longitudinal, 'longitudinal')
trans_values, trans_vectors = load_low_modes(h_transverse, 'transverse')

# Exact mode classification established by the relaxed Hessian calculation:
# longitudinal index 0 is the physical negative mode; indices 1:5 are the
# four lattice-lifted translation collective coordinates.  The transverse
# mode of smallest absolute eigenvalue is one orientation direction, repeated
# over the three internal transverse components.
translation_indices = np.arange(1, 1 + TRANSLATION_MODES)
orientation_index = int(np.argmin(np.abs(trans_values)))
long_keep = np.ones(DEFLATED_MODES, dtype=bool)
long_keep[translation_indices] = False
trans_keep = np.ones(DEFLATED_MODES, dtype=bool)
trans_keep[orientation_index] = False
exact_low_long = float(np.sum(np.log(np.abs(long_values[long_keep]))))
exact_low_trans = float(np.sum(np.log(np.abs(trans_values[trans_keep]))))
zero_mode_normalization = (
    TRANSLATION_MODES + ORIENTATION_MODES
) * np.log(FALSE_MASS_SQ)


def lanczos_tridiagonal(operator, vector, deflation_vectors=None):
    if deflation_vectors is not None:
        vector = vector - deflation_vectors @ (deflation_vectors.T @ vector)
    norm = float(np.linalg.norm(vector))
    previous = np.zeros_like(vector)
    current = vector / norm
    beta_previous = 0.0
    diagonal = []
    off_diagonal = []
    for iteration in range(MAX_STEPS):
        candidate = operator @ current - beta_previous * previous
        if deflation_vectors is not None:
            candidate -= deflation_vectors @ (
                deflation_vectors.T @ candidate
            )
        alpha = float(np.dot(current, candidate))
        candidate -= alpha * current
        # Local reorthogonalization limits loss of Lanczos orthogonality.
        candidate -= np.dot(current, candidate) * current
        if iteration:
            candidate -= np.dot(previous, candidate) * previous
        beta = float(np.linalg.norm(candidate))
        diagonal.append(alpha)
        if iteration < MAX_STEPS - 1:
            off_diagonal.append(beta)
        if beta < 1.0e-13:
            break
        previous, current = current, candidate / beta
        beta_previous = beta
    return norm, np.asarray(diagonal), np.asarray(off_diagonal)


def quadrature(tridiagonal, steps, absolute):
    norm, diagonal, off_diagonal = tridiagonal
    size = min(steps, diagonal.size)
    values, vectors = eigh_tridiagonal(
        diagonal[:size], off_diagonal[:max(0, size - 1)]
    )
    if absolute:
        values = np.abs(values)
    values = np.maximum(values, 1.0e-14)
    return norm**2 * float(np.dot(vectors[0]**2, np.log(values)))


checkpoint_path = OUTPUT_DIRECTORY / 'probe_checkpoint.csv'
checkpoint = (
    pd.read_csv(checkpoint_path) if checkpoint_path.exists()
    else pd.DataFrame()
)
completed = (
    set(checkpoint['probe_index'].astype(int))
    if not checkpoint.empty else set()
)
rng = np.random.default_rng(RANDOM_SEED)

for probe_index in range(PROBES):
    vector = rng.choice([-1.0, 1.0], size=N)
    if probe_index in completed:
        continue
    start = time.time()
    long_tri = lanczos_tridiagonal(
        h_longitudinal, vector.copy(), long_vectors
    )
    trans_tri = lanczos_tridiagonal(
        h_transverse, vector.copy(), trans_vectors
    )
    false_tri = lanczos_tridiagonal(h_false, vector.copy())
    row = {'probe_index': probe_index}
    for steps in STEP_LIST:
        long_estimate = exact_low_long + quadrature(
            long_tri, steps, absolute=True
        )
        trans_estimate = exact_low_trans + quadrature(
            trans_tri, steps, absolute=True
        )
        false_estimate = quadrature(false_tri, steps, absolute=False)
        row[f'logdet_ratio_steps_{steps}'] = (
            long_estimate + 3.0 * trans_estimate
            - 4.0 * false_estimate + zero_mode_normalization
        )
    row['elapsed_seconds'] = time.time() - start
    checkpoint = pd.concat([checkpoint, pd.DataFrame([row])], ignore_index=True)
    checkpoint.sort_values('probe_index').to_csv(checkpoint_path, index=False)
    print(
        f'Probe {probe_index + 1}/{PROBES} complete in '
        f'{row["elapsed_seconds"]:.2f} s.', flush=True
    )

checkpoint = pd.read_csv(checkpoint_path).sort_values('probe_index')
statistics = []
for steps in STEP_LIST:
    values = checkpoint[f'logdet_ratio_steps_{steps}'].to_numpy(float)
    statistics.append({
        'lanczos_steps': steps,
        'probes': values.size,
        'mean_logdet_ratio': float(np.mean(values)),
        'standard_error': (
            float(np.std(values, ddof=1) / np.sqrt(values.size))
            if values.size > 1 else 0.0
        ),
    })
statistics = pd.DataFrame(statistics)
statistics.to_csv(OUTPUT_DIRECTORY / 'slq_summary_by_steps.csv', index=False)
final_mean = float(statistics.iloc[-1]['mean_logdet_ratio'])
final_error = float(statistics.iloc[-1]['standard_error'])
log_determinant_factor = -0.5 * final_mean
log_determinant_factor_error = 0.5 * final_error
log10_determinant_factor = log_determinant_factor / np.log(10.0)
log10_determinant_factor_error = log_determinant_factor_error / np.log(10.0)


def decorate(figure, title):
    date = datetime.now().astimezone().strftime('%B %d, %Y')
    figure.suptitle(title, fontsize=17, fontweight='bold', y=0.97)
    figure.text(
        0.5, 0.915,
        rf'$L={L}$, $h={SPACING}$, sites/channel $={N}$, probes $={PROBES}$, '
        rf'deflated modes/channel $={DEFLATED_MODES}$',
        ha='center', fontsize=11,
    )
    figure.text(
        0.5, 0.025,
        f'In Vero Vacuo | M. S. Cook | relaxed_bounce_slq_L26.py | {date}',
        ha='center', fontsize=9,
    )


report_path = OUTPUT_DIRECTORY / 'relaxed_bounce_slq_report_L26.pdf'
pages = []
with PdfPages(report_path) as report:
    fig1, axes = plt.subplots(1, 2, figsize=(15, 8.5))
    fig1.subplots_adjust(left=0.08, right=0.97, bottom=0.19, top=0.78,
                         wspace=0.22)
    decorate(fig1, 'Deflated Low Modes Used by the SLQ Trace-Log')
    axes[0].plot(np.arange(1, DEFLATED_MODES + 1), long_values, 'o-')
    axes[0].axhline(0.0, color='black', linestyle=':')
    axes[0].set(xlabel='Low-mode index', ylabel='Dimensionless eigenvalue',
                title='Longitudinal channel')
    axes[0].grid(True, alpha=0.3)
    axes[1].plot(np.arange(1, DEFLATED_MODES + 1), trans_values, 's-',
                 color='#ff7f0e')
    axes[1].axhline(0.0, color='black', linestyle=':')
    axes[1].set(xlabel='Low-mode index', ylabel='Dimensionless eigenvalue',
                title='Transverse channel')
    axes[1].grid(True, alpha=0.3)
    fig1.text(
        0.5, 0.095,
        'The radial negative mode is retained through log|lambda|. Four '
        'translation modes and three internal-orientation modes are removed '
        'from the primed determinant.', ha='center', fontsize=10,
    )
    page = OUTPUT_DIRECTORY / 'relaxed_slq_page1.png'
    fig1.savefig(page, dpi=200, facecolor='white')
    report.savefig(fig1)
    pages.append(page)
    plt.close(fig1)

    fig2, axis = plt.subplots(figsize=(15, 8.5))
    fig2.subplots_adjust(left=0.10, right=0.96, bottom=0.18, top=0.78)
    decorate(fig2, 'SLQ Lanczos-Order Convergence')
    axis.errorbar(
        statistics['lanczos_steps'], statistics['mean_logdet_ratio'],
        yerr=statistics['standard_error'], fmt='o-', capsize=5,
    )
    axis.set(xlabel='Lanczos steps per probe',
             ylabel=r'$\log|\det{}\prime H_B/\det H_F|$',
             title='Full bare-lattice trace-log estimate')
    axis.grid(True, alpha=0.3)
    page = OUTPUT_DIRECTORY / 'relaxed_slq_page2.png'
    fig2.savefig(page, dpi=200, facecolor='white')
    report.savefig(fig2)
    pages.append(page)
    plt.close(fig2)

    final_values = checkpoint[f'logdet_ratio_steps_{MAX_STEPS}'].to_numpy()
    count = np.arange(1, final_values.size + 1)
    running_mean = np.array([np.mean(final_values[:n]) for n in count])
    running_error = np.array([
        np.std(final_values[:n], ddof=1) / np.sqrt(n) if n > 1 else 0.0
        for n in count
    ])
    fig3, axis = plt.subplots(figsize=(15, 8.5))
    fig3.subplots_adjust(left=0.10, right=0.96, bottom=0.18, top=0.78)
    decorate(fig3, 'SLQ Stochastic-Probe Convergence')
    axis.plot(count, running_mean, label='Running mean')
    axis.fill_between(count, running_mean - running_error,
                      running_mean + running_error, alpha=0.25,
                      label=r'$\pm1$ standard error')
    axis.set(xlabel='Completed probes', ylabel='Log determinant ratio',
             title=f'Probe convergence at {MAX_STEPS} Lanczos steps')
    axis.grid(True, alpha=0.3)
    axis.legend()
    page = OUTPUT_DIRECTORY / 'relaxed_slq_page3.png'
    fig3.savefig(page, dpi=200, facecolor='white')
    report.savefig(fig3)
    pages.append(page)
    plt.close(fig3)

    fig4 = plt.figure(figsize=(15, 8.5))
    decorate(fig4, 'Relaxed-Bounce Full Lattice Trace-Log Status')
    axis = fig4.add_axes([0.08, 0.12, 0.84, 0.68])
    axis.axis('off')
    rows = [
        ['Geometry', f'{L}^4, h={SPACING}', f'{N} sites/channel'],
        ['Physical negative mode', f'{long_values[0]:.8e}', 'retained'],
        ['Translation modes', '4', 'removed'],
        ['Orientation modes', '3', 'removed'],
        ['Final bare log determinant ratio', f'{final_mean:.8e}',
         f'+/- {final_error:.3e}'],
        ['Log bare determinant factor', f'{log_determinant_factor:.8e}',
         f'+/- {log_determinant_factor_error:.3e}'],
        ['Base-10 factor exponent', f'{log10_determinant_factor:.6f}',
         f'+/- {log10_determinant_factor_error:.3f}'],
        ['Probe checkpoint', checkpoint_path.name, 'resumable'],
    ]
    table = axis.table(
        cellText=rows, colLabels=['Quantity', 'Value', 'Status'],
        cellLoc='center', colLoc='center', loc='center',
        colWidths=[0.40, 0.28, 0.27],
    )
    table.auto_set_font_size(False)
    table.set_fontsize(10)
    table.scale(1.0, 1.75)
    axis.text(
        0.5, 0.04,
        'This completes the bare finite-lattice trace-log. Continuum matching '
        'and an h->0 extrapolation remain required for a renormalized physical '
        'determinant.', transform=axis.transAxes, ha='center', fontsize=10,
    )
    page = OUTPUT_DIRECTORY / 'relaxed_slq_page4.png'
    fig4.savefig(page, dpi=200, facecolor='white')
    report.savefig(fig4)
    pages.append(page)
    plt.close(fig4)

summary = {
    'L': L,
    'spacing': SPACING,
    'sites_per_channel': N,
    'probes': PROBES,
    'deflated_modes': DEFLATED_MODES,
    'lanczos_steps': STEP_LIST,
    'bare_logdet_ratio': final_mean,
    'standard_error': final_error,
    'log_bare_determinant_factor': log_determinant_factor,
    'log_bare_determinant_factor_error': log_determinant_factor_error,
    'log10_bare_determinant_factor': log10_determinant_factor,
    'log10_bare_determinant_factor_error': log10_determinant_factor_error,
    'translation_modes_removed': TRANSLATION_MODES,
    'orientation_modes_removed': ORIENTATION_MODES,
    'checkpoint': str(checkpoint_path),
    'report_pdf': str(report_path),
    'warning': (
        'Bare finite-lattice determinant. Continuum matching and spacing '
        'extrapolation are not included.'
    ),
}
with open(OUTPUT_DIRECTORY / 'relaxed_slq_summary.json', 'w') as stream:
    json.dump(summary, stream, indent=2)

print(json.dumps(summary, indent=2))

==> run_su2_spacing_l36_gcs.py <==
#!/usr/bin/env python3
"""Rebuild the L=36 scalar spacing audit and upload every artifact to GCS.

The program regenerates the discrete bounce, audited longitudinal and
transverse mode caches, and matched baseline/corrected full SLQ traces. It
uses only Python's standard library plus NumPy and SciPy. In Cloud Shell,
the preinstalled gcloud CLI provides authenticated, resumable GCS uploads.

For an interrupted run, resume with the same --run-id and --resume. The
program writes local restart checkpoints before uploading progress snapshots.

In Cloud Shell, start with:
    python3 run_su2_spacing_l36_gcs.py --run-id L36_rerun_20261014
Resume that run with:
    python3 run_su2_spacing_l36_gcs.py --run-id L36_rerun_20261014 --resume
"""

import os

for _thread_variable in (
    "OPENBLAS_NUM_THREADS",
    "OMP_NUM_THREADS",
    "MKL_NUM_THREADS",
    "NUMEXPR_NUM_THREADS",
):
    os.environ[_thread_variable] = "1"

import argparse
import csv
import gc
import hashlib
import json
import math
import re
import shutil
import subprocess
import sys
import tempfile
import time
from datetime import datetime, timezone
from pathlib import Path
from urllib.parse import urlsplit

import numpy as np
import scipy
from scipy.integrate import solve_ivp
from scipy.linalg import eigh, eigh_tridiagonal
from scipy.sparse.linalg import LinearOperator, eigsh, minres


MU_SQ = -0.40
LAMBDA = -2.00
GAMMA = 0.80
DELTA = 0.08
LATTICE_SIZE = 36
SPACING = 2.0 / 3.0
DEFLATED_MODES = 12
FALSE_MASS_SQ = -MU_SQ
DEFAULT_BUCKET_URI = "gs://runhiggsparallel/su2-136/"


def utc_stamp():
    return datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%S%fZ")


def sha256_file(path):
    digest = hashlib.sha256()
    with Path(path).open("rb") as stream:
        for block in iter(lambda: stream.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def sha256_array(array):
    contiguous = np.ascontiguousarray(array, dtype=np.float64)
    digest = hashlib.sha256()
    digest.update(memoryview(contiguous).cast("B"))
    return digest.hexdigest()


def atomic_json(path, payload):
    path = Path(path)
    temporary = path.with_name(path.name + ".tmp")
    temporary.write_text(
        json.dumps(payload, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    os.replace(temporary, path)


def atomic_npz(path, **arrays):
    path = Path(path)
    temporary = path.with_name(path.stem + ".tmp.npz")
    np.savez_compressed(temporary, **arrays)
    os.replace(temporary, path)


def parse_bucket_uri(bucket_uri):
    parsed = urlsplit(bucket_uri)
    if (
        parsed.scheme != "gs"
        or not parsed.netloc
        or parsed.query
        or parsed.fragment
    ):
        raise ValueError("Bucket URI must have the form gs://bucket/prefix/.")
    prefix = parsed.path.strip("/")
    return parsed.netloc, prefix


class GcsUploader:
    def __init__(self, bucket_uri, run_id, attempt_id, enabled):
        self.enabled = enabled
        self.bucket_name, self.bucket_prefix = parse_bucket_uri(bucket_uri)
        self.run_id = run_id
        self.attempt_id = attempt_id
        base_parts = [self.bucket_prefix, self.run_id, self.attempt_id]
        self.remote_base = "/".join(part for part in base_parts if part)

    def preflight(self):
        if self.enabled:
            self._check_gcloud_auth()

    def _check_gcloud_auth(self):
        if shutil.which("gcloud") is None:
            raise RuntimeError(
                "GCS upload requires the Google Cloud CLI available in Cloud Shell."
            )
        result = subprocess.run(
            ["gcloud", "auth", "print-access-token"],
            check=False,
            capture_output=True,
            text=True,
        )
        if result.returncode != 0 or not result.stdout.strip():
            raise RuntimeError(
                "Cloud Shell has no active gcloud access token. Authorize the "
                "Cloud Shell session, then rerun."
            )

    def destination(self, relative_name):
        object_name = "/".join(
            part for part in (self.remote_base, relative_name.strip("/")) if part
        )
        return f"gs://{self.bucket_name}/{object_name}"

    def upload(self, local_path, relative_name):
        if not self.enabled:
            return None
        target = self.destination(relative_name)
        subprocess.run(
            ["gcloud", "storage", "cp", "--quiet", str(local_path), target],
            check=True,
        )
        print(f"Uploaded {relative_name} -> {target}", flush=True)
        return target


def potential(rho):
    return (
        -0.5 * MU_SQ * rho**2
        + 0.25 * LAMBDA * rho**4
        + (GAMMA / 6.0) * rho**6
        + (DELTA / 8.0) * rho**8
    )


def potential_derivative(rho):
    return -MU_SQ * rho + LAMBDA * rho**3 + GAMMA * rho**5 + DELTA * rho**7


def longitudinal_curvature(rho):
    rho_sq = rho**2
    return (
        -MU_SQ
        + 3.0 * LAMBDA * rho_sq
        + 5.0 * GAMMA * rho_sq**2
        + 7.0 * DELTA * rho_sq**3
    )


def transverse_curvature(rho):
    rho_sq = rho**2
    return -MU_SQ + LAMBDA * rho_sq + GAMMA * rho_sq**2 + DELTA * rho_sq**3


def negative_laplacian(field, spacing):
    result = 8.0 * field
    for axis in range(4):
        result -= np.roll(field, 1, axis=axis)
        result -= np.roll(field, -1, axis=axis)
    return result / spacing**2


def continuum_initial_guess(lattice_size, spacing):
    roots = np.roots([DELTA, GAMMA, LAMBDA, -MU_SQ])
    stationary_points = []
    for root in roots:
        if abs(root.imag) < 1.0e-10 and root.real > 0.0:
            rho_sq = float(root.real)
            rho = math.sqrt(rho_sq)
            curvature = 2.0 * rho_sq * (
                LAMBDA + 2.0 * GAMMA * rho_sq + 3.0 * DELTA * rho_sq**2
            )
            stationary_points.append((rho, potential(rho), curvature))
    barriers = [point for point in stationary_points if point[2] < 0.0]
    true_vacua = [point for point in stationary_points if point[2] > 0.0]
    if not barriers or not true_vacua:
        raise RuntimeError("Could not identify barrier and true-vacuum extrema.")
    rho_barrier = min(point[0] for point in barriers)
    rho_true = min(true_vacua, key=lambda point: point[1])[0]

    def rhs(radius, state):
        rho, rho_prime = state
        return [rho_prime, potential_derivative(rho) - 3.0 * rho_prime / radius]

    def overshoots(rho_center):
        epsilon = 1.0e-6
        force = potential_derivative(rho_center)

        def crossing(radius, state):
            return state[0]

        crossing.terminal = True
        crossing.direction = -1
        solution = solve_ivp(
            rhs,
            (epsilon, 80.0),
            [rho_center + force * epsilon**2 / 8.0, force * epsilon / 4.0],
            events=crossing,
            rtol=3.0e-10,
            atol=1.0e-12,
            max_step=0.03,
        )
        return bool(solution.t_events[0].size)

    lower = rho_barrier * (1.0 + 1.0e-8)
    upper = rho_true * (1.0 - 1.0e-12)
    for _ in range(70):
        midpoint = 0.5 * (lower + upper)
        if overshoots(midpoint):
            upper = midpoint
        else:
            lower = midpoint
    rho_center = upper
    epsilon = 1.0e-7
    force = potential_derivative(rho_center)

    def tail(radius, state):
        return state[0] - 1.0e-10 * max(1.0, rho_center)

    tail.terminal = True
    tail.direction = -1
    solution = solve_ivp(
        rhs,
        (epsilon, 80.0),
        [rho_center + force * epsilon**2 / 8.0, force * epsilon / 4.0],
        events=tail,
        rtol=1.0e-11,
        atol=1.0e-13,
        max_step=0.005,
        dense_output=True,
    )
    if not solution.t_events[0].size:
        raise RuntimeError("Bounce tail event was not reached during shooting.")
    tail_radius = float(solution.t_events[0][0])
    axis = (np.arange(lattice_size, dtype=float) - lattice_size // 2) * spacing
    radius_sq = np.zeros((lattice_size,) * 4, dtype=float)
    for active_axis in range(4):
        reshape = [1] * 4
        reshape[active_axis] = lattice_size
        radius_sq += axis.reshape(reshape) ** 2
    radius = np.sqrt(radius_sq)
    field = np.zeros_like(radius)
    selected = radius <= tail_radius
    field[selected] = solution.sol(np.maximum(radius[selected], epsilon))[0]
    field[radius == 0.0] = rho_center
    return np.maximum(field, 0.0), {
        "rho_center_initial": float(rho_center),
        "tail_radius_sites": tail_radius,
    }


def make_hessian_operator(field, channel, spacing):
    shape = field.shape
    site_count = field.size
    if channel == "longitudinal":
        diagonal = longitudinal_curvature(field)
    elif channel == "transverse":
        diagonal = transverse_curvature(field)
    elif channel == "false_vacuum":
        diagonal = np.full(shape, FALSE_MASS_SQ, dtype=float)
    else:
        raise ValueError(f"Unknown Hessian channel: {channel}")

    def matvec(vector):
        grid = np.asarray(vector, dtype=float).reshape(shape)
        return (negative_laplacian(grid, spacing) + diagonal * grid).ravel()

    return LinearOperator(
        (site_count, site_count), matvec=matvec, rmatvec=matvec, dtype=np.float64
    )


def rms_and_max(values):
    return float(np.sqrt(np.mean(values**2))), float(np.max(np.abs(values)))


def relax_bounce(lattice_size, spacing, max_newton, output_dir, uploader):
    shape = (lattice_size,) * 4
    checkpoint_path = output_dir / "relaxed_bounce_checkpoint.npz"
    history = []
    initial_metadata = {}
    if checkpoint_path.exists():
        with np.load(checkpoint_path) as checkpoint:
            field = np.asarray(checkpoint["field"], dtype=float)
            history = checkpoint["history"].tolist()
            if "initial_metadata_json" in checkpoint:
                initial_metadata = json.loads(str(checkpoint["initial_metadata_json"]))
        if field.shape != shape:
            raise ValueError(
                f"Checkpoint shape {field.shape} differs from requested shape {shape}."
            )
        print(f"Resuming relaxation from {checkpoint_path}.", flush=True)
    else:
        field, initial_metadata = continuum_initial_guess(lattice_size, spacing)
        atomic_npz(
            checkpoint_path,
            field=field,
            history=np.asarray(history, dtype=float).reshape((-1, 5)),
            initial_metadata_json=np.asarray(json.dumps(initial_metadata)),
        )
        uploader.upload(
            checkpoint_path,
            f"progress/checkpoint_initial_{sha256_file(checkpoint_path)[:12]}.npz",
        )

    def residual(current_field):
        return negative_laplacian(current_field, spacing) + potential_derivative(
            current_field
        )

    started = time.time()
    for iteration in range(len(history), max_newton):
        current_residual = residual(field)
        residual_rms, residual_max = rms_and_max(current_residual)
        print(
            f"Newton {iteration}: RMS={residual_rms:.6e}, "
            f"max={residual_max:.6e}",
            flush=True,
        )
        if residual_rms < 1.0e-10:
            break
        operator = make_hessian_operator(field, "longitudinal", spacing)
        correction, info = minres(
            operator,
            -current_residual.ravel(),
            rtol=2.0e-8,
            maxiter=1200,
            show=False,
        )
        correction = correction.reshape(shape)
        if info < 0:
            raise RuntimeError(f"MINRES failed with info={info}.")
        accepted = False
        step = 1.0
        for _ in range(14):
            candidate = field + step * correction
            candidate_rms, _ = rms_and_max(residual(candidate))
            if candidate_rms < residual_rms:
                field = candidate
                accepted = True
                break
            step *= 0.5
        history.append([iteration, residual_rms, residual_max, step, info])
        atomic_npz(
            checkpoint_path,
            field=field,
            history=np.asarray(history, dtype=float).reshape((-1, 5)),
            initial_metadata_json=np.asarray(json.dumps(initial_metadata)),
        )
        uploader.upload(
            checkpoint_path,
            f"progress/checkpoint_newton_{iteration + 1:02d}_{sha256_file(checkpoint_path)[:12]}.npz",
        )
        if not accepted:
            raise RuntimeError("Newton line search failed to reduce the residual.")

    final_residual = residual(field)
    final_rms, final_max = rms_and_max(final_residual)
    atomic_npz(
        checkpoint_path,
        field=field,
        history=np.asarray(history, dtype=float).reshape((-1, 5)),
        initial_metadata_json=np.asarray(json.dumps(initial_metadata)),
    )
    uploader.upload(
        checkpoint_path,
        f"results/relaxed_bounce_checkpoint_{sha256_file(checkpoint_path)[:12]}.npz",
    )
    summary = {
        "L": lattice_size,
        "spacing": spacing,
        "sites_per_channel": int(field.size),
        "physical_box_length_sites_times_spacing": lattice_size * spacing,
        "max_newton_steps": max_newton,
        "newton_history": history,
        "final_rms_residual": final_rms,
        "final_max_residual": final_max,
        "elapsed_seconds_this_invocation": time.time() - started,
        "initial_bounce": initial_metadata,
        "checkpoint": checkpoint_path.name,
        "checkpoint_sha256": sha256_file(checkpoint_path),
    }
    atomic_json(output_dir / "relaxation_summary.json", summary)
    uploader.upload(
        output_dir / "relaxation_summary.json", "results/relaxation_summary.json"
    )
    return field, summary


def eigpair_diagnostics(operator, values, vectors):
    diagnostics = []
    for index, value in enumerate(values):
        vector = vectors[:, index]
        image = operator @ vector
        residual = image - value * vector
        vector_norm = float(np.linalg.norm(vector))
        image_norm = float(np.linalg.norm(image))
        residual_norm = float(np.linalg.norm(residual))
        diagnostics.append({
            "index": index,
            "eigenvalue": float(value),
            "residual_norm_per_vector_norm": residual_norm / vector_norm,
            "scaled_residual": residual_norm / max(
                image_norm + abs(float(value)) * vector_norm, 1.0e-300
            ),
        })
    return diagnostics


def derive_exchange_direction(baseline_vectors, corrected_vectors):
    baseline_basis, _ = np.linalg.qr(baseline_vectors)
    corrected_basis, _ = np.linalg.qr(corrected_vectors)
    overlap = baseline_basis.T @ corrected_basis
    _, singular_values, right_vectors = np.linalg.svd(overlap, full_matrices=True)
    direction = corrected_basis @ right_vectors[-1]
    direction_norm = float(np.linalg.norm(direction))
    if not math.isfinite(direction_norm) or direction_norm <= 1.0e-14:
        raise RuntimeError("Could not normalize the exchanged-mode direction.")
    direction /= direction_norm
    pivot = int(np.argmax(np.abs(direction)))
    if direction[pivot] < 0.0:
        direction *= -1.0
    return direction, singular_values


def load_mode_cache(path):
    with np.load(path) as cache:
        return (
            np.asarray(cache["eigenvalues"], dtype=float),
            np.asarray(cache["eigenvectors"], dtype=float),
        )


def compute_mode_audit(field, spacing, output_dir, uploader, seed):
    size = field.size
    checkpoint_hash = sha256_file(output_dir / "relaxed_bounce_checkpoint.npz")
    audit_path = output_dir / "translation_mode_audit.json"
    baseline_path = output_dir / "low_modes_longitudinal_baseline_k12.npz"
    corrected_path = output_dir / "low_modes_longitudinal_corrected_k12.npz"
    audit_cache_path = output_dir / "low_modes_longitudinal_ritz_k13.npz"
    transverse_path = output_dir / "low_modes_transverse_k12.npz"
    exchange_path = output_dir / "mode_exchange_direction.npz"
    if all(path.exists() for path in (
        audit_path, baseline_path, corrected_path, audit_cache_path, transverse_path,
        exchange_path,
    )):
        saved_audit = json.loads(audit_path.read_text(encoding="utf-8"))
        expected_hashes = saved_audit.get("cache_file_sha256", {})
        current_paths = {
            "baseline_longitudinal": baseline_path,
            "corrected_longitudinal": corrected_path,
            "audit_longitudinal_k13": audit_cache_path,
            "transverse": transverse_path,
            "mode_exchange_direction": exchange_path,
        }
        cache_hashes_match = all(
            expected_hashes.get(name) == sha256_file(path)
            for name, path in current_paths.items()
        )
        if (
            saved_audit.get("checkpoint_sha256") == checkpoint_hash
            and cache_hashes_match
        ):
            print("Loaded validated mode caches from the resumable output.", flush=True)
            return saved_audit

    longitudinal_operator = make_hessian_operator(field, "longitudinal", spacing)
    transverse_operator = make_hessian_operator(field, "transverse", spacing)
    rng = np.random.default_rng(seed)
    print("Computing 12 initial longitudinal eigenpairs...", flush=True)
    values, vectors = eigsh(
        longitudinal_operator,
        k=DEFLATED_MODES,
        which="SA",
        ncv=80,
        tol=2.0e-9,
        maxiter=30000,
        v0=rng.standard_normal(size),
    )
    order = np.argsort(values)
    values = np.asarray(values[order], dtype=float)
    vectors = np.ascontiguousarray(vectors[:, order], dtype=float)
    initial_residuals = eigpair_diagnostics(longitudinal_operator, values, vectors)
    atomic_npz(baseline_path, eigenvalues=values, eigenvectors=vectors)
    uploader.upload(baseline_path, "results/low_modes_longitudinal_baseline_k12.npz")

    tangents = np.stack([
        (np.roll(field, -1, axis=axis) - field) / spacing
        for axis in range(4)
    ], axis=-1).reshape(size, 4)
    tangent_norms = np.linalg.norm(tangents, axis=0)
    overlap = vectors.T @ tangents
    fractions = overlap**2 / tangent_norms[None, :]**2
    negative_index = int(np.argmin(values))
    available = np.delete(np.arange(values.size), negative_index)
    translation_seed_indices = available[
        np.argsort(np.abs(values[available]))[:3]
    ]
    known_indices = np.concatenate(([negative_index], translation_seed_indices))
    known_basis, _ = np.linalg.qr(vectors[:, known_indices])
    target_axis = int(np.argmin(np.sum(fractions[translation_seed_indices], axis=0)))
    orthogonal_tangents = tangents - known_basis @ (known_basis.T @ tangents)
    target_residual = orthogonal_tangents[:, target_axis]
    residual_norm = float(np.linalg.norm(target_residual))
    if residual_norm <= 1.0e-14 * float(tangent_norms[target_axis]):
        raise RuntimeError("Least-captured tangent has no orthogonal residual.")
    initial_vector = target_residual / residual_norm
    shift = max(1.0, 2.0 * float(np.max(np.abs(values))) + 1.0e-3)

    def apply_projected(vector):
        vector = np.asarray(vector, dtype=float)
        known_part = known_basis @ (known_basis.T @ vector)
        projected = vector - known_part
        image = longitudinal_operator @ projected
        image -= known_basis @ (known_basis.T @ image)
        return image + shift * known_part

    projected_operator = LinearOperator(
        (size, size),
        matvec=apply_projected,
        rmatvec=apply_projected,
        dtype=np.float64,
    )
    print("Recovering the least-captured translation direction...", flush=True)
    recovery_values, recovery_vectors = eigsh(
        projected_operator,
        k=8,
        which="SA",
        ncv=48,
        tol=2.0e-9,
        maxiter=30000,
        v0=initial_vector,
    )
    recovery_order = np.argsort(recovery_values)
    recovery_values = np.asarray(recovery_values[recovery_order], dtype=float)
    recovery_vectors = np.ascontiguousarray(
        recovery_vectors[:, recovery_order], dtype=float
    )
    recovery_residuals = eigpair_diagnostics(
        longitudinal_operator, recovery_values, recovery_vectors
    )

    augmented = np.column_stack((vectors, recovery_vectors[:, 0]))
    basis, _ = np.linalg.qr(augmented)
    h_basis = np.column_stack([
        longitudinal_operator @ basis[:, index]
        for index in range(basis.shape[1])
    ])
    reduced = basis.T @ h_basis
    ritz_values, rotation = eigh(0.5 * (reduced + reduced.T))
    ritz_vectors = basis @ rotation
    ritz_order = np.argsort(ritz_values)
    ritz_values = np.asarray(ritz_values[ritz_order], dtype=float)
    ritz_vectors = np.ascontiguousarray(ritz_vectors[:, ritz_order], dtype=float)
    corrected_values = ritz_values[:DEFLATED_MODES]
    corrected_vectors = ritz_vectors[:, :DEFLATED_MODES]
    cluster_values = corrected_values[1:5]
    corrected_overlap = corrected_vectors[:, 1:5].T @ tangents
    cluster_capture = np.sum(corrected_overlap**2, axis=0) / tangent_norms**2
    corrected_residuals = eigpair_diagnostics(
        longitudinal_operator, corrected_values, corrected_vectors
    )
    exchange_direction, exchange_overlap_singular_values = derive_exchange_direction(
        vectors[:, translation_seed_indices], corrected_vectors[:, 1:5]
    )
    exchange_image = longitudinal_operator @ exchange_direction
    exchange_eigenvalue = float(exchange_direction @ exchange_image)
    exchange_residual = float(
        np.linalg.norm(exchange_image - exchange_eigenvalue * exchange_direction)
    )
    position_selected_indices = np.arange(1, min(5, values.size), dtype=int)
    boundary_candidates = [
        int(index)
        for index in position_selected_indices
        if index not in set(translation_seed_indices.tolist()) and values[index] > 0.0
    ]
    boundary_index = boundary_candidates[0] if len(boundary_candidates) == 1 else None
    boundary_eigenvalue = (
        float(values[boundary_index]) if boundary_index is not None else None
    )
    cluster_spread = float(np.max(cluster_values) - np.min(cluster_values))
    if (
        cluster_values.size != 4
        or np.max(np.abs(cluster_values)) >= 1.0e-2
        or cluster_spread >= 1.0e-8
        or max(item["scaled_residual"] for item in corrected_residuals[:5]) >= 1.0e-7
        or not np.allclose(cluster_capture, cluster_capture[0], rtol=0.0, atol=1.0e-6)
    ):
        raise RuntimeError("Recovered translation cluster failed cache validation.")

    atomic_npz(
        audit_cache_path,
        eigenvalues=ritz_values,
        eigenvectors=ritz_vectors,
    )
    uploader.upload(
        audit_cache_path, "results/low_modes_longitudinal_ritz_k13.npz"
    )
    atomic_npz(
        corrected_path,
        eigenvalues=corrected_values,
        eigenvectors=corrected_vectors,
    )
    uploader.upload(
        corrected_path, "results/low_modes_longitudinal_corrected_k12.npz"
    )

    print("Computing transverse low modes...", flush=True)
    transverse_rng = np.random.default_rng(seed + 1)
    transverse_values, transverse_vectors = eigsh(
        transverse_operator,
        k=DEFLATED_MODES,
        which="SA",
        ncv=80,
        tol=2.0e-9,
        maxiter=30000,
        v0=transverse_rng.standard_normal(size),
    )
    transverse_order = np.argsort(transverse_values)
    transverse_values = np.asarray(transverse_values[transverse_order], dtype=float)
    transverse_vectors = np.ascontiguousarray(
        transverse_vectors[:, transverse_order], dtype=float
    )
    atomic_npz(
        transverse_path,
        eigenvalues=transverse_values,
        eigenvectors=transverse_vectors,
    )
    uploader.upload(transverse_path, "results/low_modes_transverse_k12.npz")
    atomic_npz(exchange_path, vector=exchange_direction)
    uploader.upload(exchange_path, "results/mode_exchange_direction.npz")

    capture_by_axis = cluster_capture.tolist()
    audit = {
        "schema": {
            "name": "ivv.higgs.spacing_mode_audit.l36_self_contained",
            "version": "1.0.0",
        },
        "status": "completed",
        "L": int(field.shape[0]),
        "spacing": float(spacing),
        "checkpoint_sha256": checkpoint_hash,
        "translation_mode_count": 4,
        "initial_longitudinal_eigenvalues": values.tolist(),
        "initial_eigenpair_residuals": initial_residuals,
        "translation_seed_indices_zero_based": translation_seed_indices.tolist(),
        "targeted_tangent_axis_zero_based": target_axis,
        "targeted_complement_eigenvalues": recovery_values.tolist(),
        "targeted_eigenpair_residuals": recovery_residuals,
        "corrected_longitudinal_eigenvalues": corrected_values.tolist(),
        "corrected_eigenpair_residuals": corrected_residuals,
        "translation_cluster_eigenvalues": cluster_values.tolist(),
        "translation_cluster_spread": cluster_spread,
        "translation_cluster_capture_fraction_by_axis": capture_by_axis,
        "translation_cluster_capture_fraction_weighted": float(
            np.dot(cluster_capture, tangent_norms**2)
            / np.sum(tangent_norms**2)
        ),
        "mode_exchange_direction": {
            "definition": (
                "Unit vector in the corrected four-mode translation subspace "
                "orthogonal to the baseline three-mode translation seed span."
            ),
            "vector_sha256": sha256_array(exchange_direction),
            "orthogonality_residual_to_baseline_translation_span": float(
                np.linalg.norm(
                    vectors[:, translation_seed_indices].T @ exchange_direction
                )
            ),
            "overlap_singular_values": exchange_overlap_singular_values.tolist(),
            "rayleigh_eigenvalue": exchange_eigenvalue,
            "rayleigh_residual_norm": exchange_residual,
            "baseline_boundary_index_zero_based": boundary_index,
            "baseline_boundary_eigenvalue": boundary_eigenvalue,
        },
        "cache_file_sha256": {
            "baseline_longitudinal": sha256_file(baseline_path),
            "corrected_longitudinal": sha256_file(corrected_path),
            "audit_longitudinal_k13": sha256_file(audit_cache_path),
            "transverse": sha256_file(transverse_path),
            "mode_exchange_direction": sha256_file(exchange_path),
        },
        "cache_eigenvector_array_sha256": {
            "baseline_longitudinal": sha256_array(vectors),
            "corrected_longitudinal": sha256_array(corrected_vectors),
            "audit_longitudinal_k13": sha256_array(ritz_vectors),
            "transverse": sha256_array(transverse_vectors),
        },
        "interpretation": (
            "The four-dimensional near-zero cluster is identified from the "
            "eigenpair residuals and finite-difference tangent overlaps; this "
            "is a scalar-sector finite-lattice mode audit."
        ),
    }
    atomic_json(audit_path, audit)
    uploader.upload(audit_path, "results/translation_mode_audit.json")
    del tangents, orthogonal_tangents, known_basis, augmented, basis, h_basis
    del ritz_vectors, corrected_vectors, vectors, recovery_vectors
    del transverse_vectors
    gc.collect()
    return audit


def lanczos_tridiagonal(operator, vector, deflation_vectors, max_steps):
    projected_vector = vector - deflation_vectors @ (deflation_vectors.T @ vector)
    norm = float(np.linalg.norm(projected_vector))
    if not math.isfinite(norm) or norm <= 1.0e-14:
        raise RuntimeError("Probe vanished after projection onto the deflation space.")
    previous = np.zeros_like(projected_vector)
    current = projected_vector / norm
    beta_previous = 0.0
    diagonal = []
    off_diagonal = []
    for iteration in range(max_steps):
        candidate = operator @ current - beta_previous * previous
        candidate -= deflation_vectors @ (deflation_vectors.T @ candidate)
        alpha = float(np.dot(current, candidate))
        candidate -= alpha * current
        candidate -= np.dot(current, candidate) * current
        if iteration:
            candidate -= np.dot(previous, candidate) * previous
        beta = float(np.linalg.norm(candidate))
        diagonal.append(alpha)
        if iteration < max_steps - 1:
            off_diagonal.append(beta)
        if beta < 1.0e-13:
            break
        previous, current = current, candidate / beta
        beta_previous = beta
    return norm, np.asarray(diagonal), np.asarray(off_diagonal)


def lanczos_tridiagonal_undeft(operator, vector, max_steps):
    projected_vector = vector
    norm = float(np.linalg.norm(projected_vector))
    previous = np.zeros_like(projected_vector)
    current = projected_vector / norm
    beta_previous = 0.0
    diagonal = []
    off_diagonal = []
    for iteration in range(max_steps):
        candidate = operator @ current - beta_previous * previous
        alpha = float(np.dot(current, candidate))
        candidate -= alpha * current
        candidate -= np.dot(current, candidate) * current
        if iteration:
            candidate -= np.dot(previous, candidate) * previous
        beta = float(np.linalg.norm(candidate))
        diagonal.append(alpha)
        if iteration < max_steps - 1:
            off_diagonal.append(beta)
        if beta < 1.0e-13:
            break
        previous, current = current, candidate / beta
        beta_previous = beta
    return norm, np.asarray(diagonal), np.asarray(off_diagonal)


def quadrature(tridiagonal, steps, absolute):
    norm, diagonal, off_diagonal = tridiagonal
    size = min(steps, diagonal.size)
    values, vectors = eigh_tridiagonal(
        diagonal[:size], off_diagonal[:max(0, size - 1)]
    )
    if absolute:
        values = np.abs(values)
    values = np.maximum(values, 1.0e-14)
    return norm**2 * float(np.dot(vectors[0] ** 2, np.log(values)))


def read_probe_rows(path):
    if not path.exists():
        return {}
    with path.open("r", newline="", encoding="utf-8") as stream:
        return {int(row["probe_index"]): row for row in csv.DictReader(stream)}


def write_probe_rows(path, rows, step_list):
    fields = [
        "probe_index",
        "probe_vector_sha256",
        "probe_projection_exchange_direction",
        "probe_projection_exchange_direction_squared",
        "mode_bookkeeping_prediction",
    ]
    for steps in step_list:
        fields.extend([
            f"baseline_logdet_ratio_steps_{steps}",
            f"corrected_logdet_ratio_steps_{steps}",
            f"paired_change_steps_{steps}",
        ])
    fields.append("elapsed_seconds")
    temporary = path.with_name(path.name + ".tmp")
    with temporary.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=fields)
        writer.writeheader()
        for index in sorted(rows):
            writer.writerow(rows[index])
    os.replace(temporary, path)


def mean_and_se(values):
    values = np.asarray(values, dtype=float)
    mean = float(np.mean(values))
    standard_error = (
        float(np.std(values, ddof=1) / math.sqrt(values.size))
        if values.size > 1 else 0.0
    )
    return mean, standard_error


def run_full_slq(field, spacing, output_dir, uploader, probes, seed, step_list):
    probe_path = output_dir / "probe_checkpoint.csv"
    summary_path = output_dir / "relaxed_slq_summary.json"
    saved_rows = read_probe_rows(probe_path)
    if saved_rows and max(saved_rows) >= probes:
        raise ValueError("Existing probe checkpoint has rows beyond requested count.")
    for index, row in saved_rows.items():
        expected_columns = [
            column
            for steps in step_list
            for column in (
                f"baseline_logdet_ratio_steps_{steps}",
                f"corrected_logdet_ratio_steps_{steps}",
                f"paired_change_steps_{steps}",
            )
        ]
        if any(column not in row for column in expected_columns):
            raise ValueError("Existing probe checkpoint uses different Lanczos steps.")

    baseline_values, baseline_vectors = load_mode_cache(
        output_dir / "low_modes_longitudinal_baseline_k12.npz"
    )
    corrected_values, corrected_vectors = load_mode_cache(
        output_dir / "low_modes_longitudinal_corrected_k12.npz"
    )
    transverse_values, transverse_vectors = load_mode_cache(
        output_dir / "low_modes_transverse_k12.npz"
    )
    with np.load(output_dir / "mode_exchange_direction.npz") as exchange_cache:
        exchange_direction = np.asarray(exchange_cache["vector"], dtype=float)
    if exchange_direction.shape != (field.size,):
        raise ValueError("Saved mode-exchange direction has the wrong lattice size.")
    baseline_vectors, _ = np.linalg.qr(baseline_vectors)
    corrected_vectors, _ = np.linalg.qr(corrected_vectors)
    transverse_vectors, _ = np.linalg.qr(transverse_vectors)
    baseline_keep = np.ones(baseline_values.size, dtype=bool)
    corrected_keep = np.ones(corrected_values.size, dtype=bool)
    baseline_keep[1:5] = False
    corrected_keep[1:5] = False
    transverse_keep = np.ones(transverse_values.size, dtype=bool)
    transverse_keep[int(np.argmin(np.abs(transverse_values)))] = False
    exact_low_baseline = float(np.sum(np.log(np.abs(baseline_values[baseline_keep]))))
    exact_low_corrected = float(np.sum(np.log(np.abs(corrected_values[corrected_keep]))))
    exact_low_transverse = float(np.sum(np.log(np.abs(transverse_values[transverse_keep]))))
    zero_mode_normalization = 7.0 * math.log(FALSE_MASS_SQ)
    audit = json.loads(
        (output_dir / "translation_mode_audit.json").read_text(encoding="utf-8")
    )
    exchange_metadata = audit["mode_exchange_direction"]
    boundary_eigenvalue = exchange_metadata["baseline_boundary_eigenvalue"]
    translation_eigenvalue = float(exchange_metadata["rayleigh_eigenvalue"])
    if boundary_eigenvalue is not None and boundary_eigenvalue > 0.0:
        mode_prediction_intercept = math.log(boundary_eigenvalue)
        mode_prediction_slope = abs(math.log(abs(translation_eigenvalue)))
    else:
        mode_prediction_intercept = None
        mode_prediction_slope = None

    longitudinal_operator = make_hessian_operator(field, "longitudinal", spacing)
    transverse_operator = make_hessian_operator(field, "transverse", spacing)
    false_operator = make_hessian_operator(field, "false_vacuum", spacing)
    rng = np.random.default_rng(seed)
    for probe_index in range(probes):
        probe = rng.choice(np.array([-1.0, 1.0]), size=field.size)
        probe_hash = sha256_array(probe)
        projection = float(np.dot(probe, exchange_direction))
        projection_squared = projection**2
        mode_prediction = (
            mode_prediction_intercept + mode_prediction_slope * projection_squared
            if mode_prediction_intercept is not None
            else ""
        )
        if probe_index in saved_rows:
            row = saved_rows[probe_index]
            if row.get("probe_vector_sha256") != probe_hash:
                raise ValueError(
                    f"Saved probe {probe_index} does not match the configured seed."
                )
            row["probe_projection_exchange_direction"] = repr(projection)
            row["probe_projection_exchange_direction_squared"] = repr(
                projection_squared
            )
            row["mode_bookkeeping_prediction"] = (
                repr(mode_prediction) if mode_prediction != "" else ""
            )
            saved_rows[probe_index] = row
            write_probe_rows(probe_path, saved_rows, step_list)
            uploader.upload(
                probe_path,
                f"progress/probe_checkpoint_after_{probe_index + 1:04d}_projection_audit.csv",
            )
            continue
        started = time.time()
        baseline_long = lanczos_tridiagonal(
            longitudinal_operator, probe.copy(), baseline_vectors, max(step_list)
        )
        corrected_long = lanczos_tridiagonal(
            longitudinal_operator, probe.copy(), corrected_vectors, max(step_list)
        )
        transverse_tri = lanczos_tridiagonal(
            transverse_operator, probe.copy(), transverse_vectors, max(step_list)
        )
        false_tri = lanczos_tridiagonal_undeft(
            false_operator, probe.copy(), max(step_list)
        )
        row = {
            "probe_index": str(probe_index),
            "probe_vector_sha256": probe_hash,
            "probe_projection_exchange_direction": repr(projection),
            "probe_projection_exchange_direction_squared": repr(projection_squared),
            "mode_bookkeeping_prediction": (
                repr(mode_prediction) if mode_prediction != "" else ""
            ),
        }
        for steps in step_list:
            baseline_estimate = (
                exact_low_baseline
                + quadrature(baseline_long, steps, absolute=True)
                + 3.0 * (
                    exact_low_transverse
                    + quadrature(transverse_tri, steps, absolute=True)
                )
                - 4.0 * quadrature(false_tri, steps, absolute=False)
                + zero_mode_normalization
            )
            corrected_estimate = (
                exact_low_corrected
                + quadrature(corrected_long, steps, absolute=True)
                + 3.0 * (
                    exact_low_transverse
                    + quadrature(transverse_tri, steps, absolute=True)
                )
                - 4.0 * quadrature(false_tri, steps, absolute=False)
                + zero_mode_normalization
            )
            row[f"baseline_logdet_ratio_steps_{steps}"] = repr(baseline_estimate)
            row[f"corrected_logdet_ratio_steps_{steps}"] = repr(corrected_estimate)
            row[f"paired_change_steps_{steps}"] = repr(
                corrected_estimate - baseline_estimate
            )
        row["elapsed_seconds"] = repr(time.time() - started)
        saved_rows[probe_index] = row
        write_probe_rows(probe_path, saved_rows, step_list)
        uploader.upload(
            probe_path,
            f"progress/probe_checkpoint_after_{probe_index + 1:04d}.csv",
        )
        print(
            f"SLQ probe {probe_index + 1}/{probes} completed in "
            f"{row['elapsed_seconds']} s.",
            flush=True,
        )

    statistics = {}
    projection_squared_values = np.asarray([
        float(saved_rows[index]["probe_projection_exchange_direction_squared"])
        for index in sorted(saved_rows)
    ])
    mode_predictions = (
        np.asarray([
            float(saved_rows[index]["mode_bookkeeping_prediction"])
            for index in sorted(saved_rows)
        ])
        if mode_prediction_intercept is not None
        else None
    )
    for steps in step_list:
        baseline_mean, baseline_se = mean_and_se([
            float(saved_rows[index][f"baseline_logdet_ratio_steps_{steps}"])
            for index in sorted(saved_rows)
        ])
        corrected_mean, corrected_se = mean_and_se([
            float(saved_rows[index][f"corrected_logdet_ratio_steps_{steps}"])
            for index in sorted(saved_rows)
        ])
        paired_mean, paired_se = mean_and_se([
            float(saved_rows[index][f"paired_change_steps_{steps}"])
            for index in sorted(saved_rows)
        ])
        paired_samples = np.asarray([
            float(saved_rows[index][f"paired_change_steps_{steps}"])
            for index in sorted(saved_rows)
        ])
        regression_design = np.column_stack((
            np.ones(projection_squared_values.size), projection_squared_values
        ))
        fitted_intercept, fitted_slope = np.linalg.lstsq(
            regression_design, paired_samples, rcond=None
        )[0]
        residual_samples = paired_samples - regression_design @ np.array([
            fitted_intercept, fitted_slope
        ])
        projection_regression = {
            "intercept": float(fitted_intercept),
            "slope_per_projection_squared": float(fitted_slope),
            "residual_rmse": float(np.sqrt(np.mean(residual_samples**2))),
        }
        if mode_predictions is not None:
            formula_residuals = paired_samples - mode_predictions
            formula_residual_mean, formula_residual_se = mean_and_se(formula_residuals)
            projection_regression["bookkeeping_formula"] = {
                "intercept": mode_prediction_intercept,
                "slope_per_projection_squared": mode_prediction_slope,
                "mean_observed_minus_predicted": formula_residual_mean,
                "standard_error_of_mean_residual": formula_residual_se,
                "residual_rmse": float(np.sqrt(np.mean(formula_residuals**2))),
            }
        statistics[str(steps)] = {
            "probes": len(saved_rows),
            "baseline_mean": baseline_mean,
            "baseline_standard_error": baseline_se,
            "corrected_mean": corrected_mean,
            "corrected_standard_error": corrected_se,
            "paired_corrected_minus_baseline_mean": paired_mean,
            "paired_standard_error": paired_se,
            "projection_regression": projection_regression,
        }
    summary = {
        "schema": {
            "name": "ivv.higgs.spacing_campaign.l36_full_slq",
            "version": "1.0.0",
        },
        "status": "completed",
        "L": int(field.shape[0]),
        "spacing": float(spacing),
        "sites_per_channel": int(field.size),
        "probes": probes,
        "probe_seed": seed,
        "lanczos_steps": step_list,
        "deflated_modes_per_channel": DEFLATED_MODES,
        "mode_convention": (
            "Longitudinal cache indices 1:5 are excluded as translations in both "
            "baseline and corrected traces; transverse smallest-absolute mode "
            "is excluded as the orientation mode."
        ),
        "mode_exchange_direction": exchange_metadata,
        "statistics_by_lanczos_steps": statistics,
        "probe_checkpoint": probe_path.name,
        "probe_checkpoint_sha256": sha256_file(probe_path),
        "scope": "Bare finite-lattice scalar-sector SLQ; no gauge/ghost completion.",
    }
    atomic_json(summary_path, summary)
    uploader.upload(summary_path, "results/relaxed_slq_summary.json")
    uploader.upload(probe_path, "results/probe_checkpoint.csv")
    del baseline_vectors, corrected_vectors, transverse_vectors
    del baseline_long, corrected_long, transverse_tri, false_tri
    gc.collect()
    return summary


def write_manifest(output_dir, status, config, uploader, error=None):
    files = {}
    for path in sorted(output_dir.rglob("*")):
        if (
            path.is_file()
            and path.name != "run_manifest.json"
            and not path.name.endswith((".tmp", ".tmp.npz"))
        ):
            files[str(path.relative_to(output_dir))] = {
                "bytes": path.stat().st_size,
                "sha256": sha256_file(path),
            }
    manifest = {
        "schema": {
            "name": "ivv.higgs.spacing_campaign.l36_run_manifest",
            "version": "1.0.0",
        },
        "status": status,
        "run_id": config["run_id"],
        "updated_utc": datetime.now(timezone.utc).isoformat(),
        "config": config,
        "runtime": {
            "python": sys.version.split()[0],
            "numpy": np.__version__,
            "scipy": scipy.__version__,
            "script_sha256": sha256_file(Path(__file__)),
        },
        "gcs_attempt_prefix": uploader.destination(""),
        "artifacts": files,
    }
    if error:
        manifest["error"] = error
    atomic_json(output_dir / "run_manifest.json", manifest)
    return manifest


def upload_final_tree(output_dir, uploader):
    for path in sorted(output_dir.rglob("*")):
        if not path.is_file() or path.name.endswith(".tmp") or path.name.endswith(".tmp.npz"):
            continue
        relative_name = str(path.relative_to(output_dir))
        uploader.upload(path, f"results/{relative_name}")


def self_test():
    constant = np.ones((3, 3, 3, 3), dtype=float)
    if not np.allclose(negative_laplacian(constant, 1.0), 0.0):
        raise AssertionError("Periodic Laplacian failed the constant-field test.")
    diagonal = np.array([1.0, 2.0, 3.0, 4.0])
    operator = LinearOperator(
        (4, 4), matvec=lambda vector: diagonal * vector, dtype=np.float64
    )
    vector = np.array([1.0, -1.0, 1.0, -1.0])
    tridiagonal = lanczos_tridiagonal_undeft(operator, vector, 4)
    estimate = quadrature(tridiagonal, 4, absolute=False)
    exact = float(np.dot(vector**2, np.log(diagonal)))
    if not math.isclose(estimate, exact, rel_tol=1.0e-10, abs_tol=1.0e-10):
        raise AssertionError("Lanczos quadrature failed the exact diagonal test.")
    if parse_bucket_uri(DEFAULT_BUCKET_URI) != ("runhiggsparallel", "su2-136"):
        raise AssertionError("Default bucket parsing failed.")
    baseline_basis = np.eye(6, dtype=float)[:, :3]
    corrected_basis = np.eye(6, dtype=float)[:, :4]
    exchange_direction, _ = derive_exchange_direction(
        baseline_basis, corrected_basis
    )
    if not np.allclose(exchange_direction[:3], 0.0, atol=1.0e-12):
        raise AssertionError("Mode-exchange direction is not orthogonal to baseline.")
    if not math.isclose(abs(exchange_direction[3]), 1.0, abs_tol=1.0e-12):
        raise AssertionError("Mode-exchange direction failed the synthetic test.")
    try:
        parse_bucket_uri(DEFAULT_BUCKET_URI + "?unexpected=true")
    except ValueError:
        pass
    else:
        raise AssertionError("GCS URI parser accepted an unexpected query string.")
    with tempfile.TemporaryDirectory(prefix="su2_l36_selftest_") as temporary:
        output_dir = Path(temporary)
        field = np.zeros((2, 2, 2, 2), dtype=float)
        basis = np.eye(field.size, dtype=float)[:, :DEFLATED_MODES]
        values = np.linspace(0.1, 1.2, DEFLATED_MODES)
        exchange = np.zeros(field.size, dtype=float)
        exchange[-2:] = 1.0 / math.sqrt(2.0)
        atomic_npz(
            output_dir / "low_modes_longitudinal_baseline_k12.npz",
            eigenvalues=values,
            eigenvectors=basis,
        )
        atomic_npz(
            output_dir / "low_modes_longitudinal_corrected_k12.npz",
            eigenvalues=values,
            eigenvectors=basis,
        )
        atomic_npz(
            output_dir / "low_modes_transverse_k12.npz",
            eigenvalues=values,
            eigenvectors=basis,
        )
        atomic_npz(output_dir / "mode_exchange_direction.npz", vector=exchange)
        atomic_json(output_dir / "translation_mode_audit.json", {
            "mode_exchange_direction": {
                "baseline_boundary_eigenvalue": 0.5,
                "rayleigh_eigenvalue": -0.1,
            }
        })
        summary = run_full_slq(
            field,
            1.0,
            output_dir,
            GcsUploader(DEFAULT_BUCKET_URI, "selftest", "attempt", enabled=False),
            probes=3,
            seed=7,
            step_list=[2, 3],
        )
        rows = read_probe_rows(output_dir / "probe_checkpoint.csv")
        if len(rows) != 3 or not rows[0].get(
            "probe_projection_exchange_direction_squared"
        ):
            raise AssertionError("Synthetic SLQ did not save mode projections.")
        if "projection_regression" not in summary["statistics_by_lanczos_steps"]["3"]:
            raise AssertionError("Synthetic SLQ did not report projection regression.")
    print(
        "Self-test passed: Laplacian, Lanczos quadrature, exchanged-mode "
        "projection, full-SLQ output, and GCS URI parsing."
    )


def build_parser():
    parser = argparse.ArgumentParser(
        description="Regenerate the L36 bounce, mode audit, and full SLQ traces."
    )
    parser.add_argument("--bucket-uri", default=DEFAULT_BUCKET_URI)
    parser.add_argument("--run-id")
    parser.add_argument("--output-root", type=Path, default=Path("su2_l36_runs"))
    parser.add_argument("--probes", type=int, default=16)
    parser.add_argument("--seed", type=int, default=20261045)
    parser.add_argument("--steps", default="60,120")
    parser.add_argument("--max-newton", type=int, default=14)
    parser.add_argument("--resume", action="store_true")
    parser.add_argument("--no-upload", action="store_true")
    parser.add_argument("--self-test", action="store_true")
    return parser


def main():
    parser = build_parser()
    args = parser.parse_args()
    if args.self_test:
        self_test()
        return
    if args.probes < 1:
        parser.error("--probes must be positive.")
    if args.max_newton < 1:
        parser.error("--max-newton must be positive.")
    try:
        step_list = sorted({int(value) for value in args.steps.split(",")})
    except ValueError as error:
        parser.error(f"Invalid --steps: {error}")
    if not step_list or step_list[0] < 1:
        parser.error("--steps must contain positive comma-separated integers.")
    run_id = args.run_id or f"L36_{utc_stamp()}"
    if not re.fullmatch(r"[A-Za-z0-9._-]+", run_id):
        parser.error("--run-id may contain only letters, digits, dot, underscore, hyphen.")
    if args.resume and not args.run_id:
        parser.error("--resume requires the original --run-id.")

    runner_source = Path(__file__)
    runner_hash = sha256_file(runner_source)
    output_dir = args.output_root / run_id
    config_path = output_dir / "run_config.json"
    config = {
        "run_id": run_id,
        "lattice_size": LATTICE_SIZE,
        "spacing": SPACING,
        "potential": {
            "mu_sq": MU_SQ,
            "lambda": LAMBDA,
            "gamma": GAMMA,
            "delta": DELTA,
        },
        "probes": args.probes,
        "probe_seed": args.seed,
        "lanczos_steps": step_list,
        "max_newton_steps": args.max_newton,
        "deflated_modes": DEFLATED_MODES,
        "bucket_uri": args.bucket_uri,
        "runner_script_sha256": runner_hash,
    }
    output_dir.mkdir(parents=True, exist_ok=True)
    if config_path.exists():
        saved_config = json.loads(config_path.read_text(encoding="utf-8"))
        if not args.resume:
            parser.error(
                f"Output exists at {output_dir}; pass --resume with --run-id to continue."
            )
        if saved_config != config:
            parser.error("Resume configuration differs from the saved run_config.json.")
    elif args.resume:
        parser.error(f"Cannot resume; no saved configuration at {config_path}.")
    else:
        atomic_json(config_path, config)
    runner_copy = output_dir / runner_source.name
    if not runner_copy.exists() or sha256_file(runner_copy) != runner_hash:
        shutil.copyfile(runner_source, runner_copy)

    attempt_id = utc_stamp()
    uploader = GcsUploader(
        args.bucket_uri, run_id, attempt_id, enabled=not args.no_upload
    )
    manifest_path = output_dir / "run_manifest.json"
    try:
        write_manifest(output_dir, "started", config, uploader)
        uploader.preflight()
        if not args.no_upload:
            preflight_path = output_dir / "gcs_upload_preflight.json"
            atomic_json(preflight_path, {
                "run_id": run_id,
                "attempt_id": attempt_id,
                "created_utc": datetime.now(timezone.utc).isoformat(),
                "bucket_uri": args.bucket_uri,
            })
            uploader.upload(preflight_path, "preflight.json")
            uploader.upload(runner_copy, f"source/{runner_copy.name}")
        print(f"Run ID: {run_id}", flush=True)
        print(f"Local output: {output_dir}", flush=True)
        print(f"GCS attempt prefix: {uploader.destination('')}", flush=True)
        print(
            f"Configuration: L={LATTICE_SIZE}, a={SPACING}, probes={args.probes}, "
            f"steps={step_list}",
            flush=True,
        )
        uploader.upload(output_dir / "run_config.json", "results/run_config.json")
        uploader.upload(manifest_path, f"progress/manifest_started_{attempt_id}.json")
        field, relaxation_summary = relax_bounce(
            LATTICE_SIZE, SPACING, args.max_newton, output_dir, uploader
        )
        write_manifest(output_dir, "relaxation_complete", config, uploader)
        uploader.upload(
            manifest_path,
            f"progress/manifest_relaxation_complete_{attempt_id}.json",
        )
        audit = compute_mode_audit(
            field, SPACING, output_dir, uploader, args.seed + 1
        )
        write_manifest(output_dir, "mode_audit_complete", config, uploader)
        uploader.upload(
            manifest_path,
            f"progress/manifest_mode_audit_complete_{attempt_id}.json",
        )
        slq_summary = run_full_slq(
            field,
            SPACING,
            output_dir,
            uploader,
            args.probes,
            args.seed,
            step_list,
        )
        del field
        gc.collect()
        final_manifest = write_manifest(output_dir, "completed", config, uploader)
        upload_final_tree(output_dir, uploader)
        uploader.upload(manifest_path, "run_manifest_final.json")
        print(json.dumps({
            "status": "completed",
            "run_id": run_id,
            "local_output": str(output_dir),
            "gcs_prefix": uploader.destination("results/"),
            "checkpoint_sha256": relaxation_summary["checkpoint_sha256"],
            "translation_capture_by_axis": audit[
                "translation_cluster_capture_fraction_by_axis"
            ],
            "slq_statistics_by_steps": slq_summary["statistics_by_lanczos_steps"],
            "manifest_sha256": sha256_file(manifest_path),
            "artifact_count": len(final_manifest["artifacts"]),
        }, indent=2), flush=True)
    except Exception as error:
        failed_manifest = write_manifest(
            output_dir,
            "failed_or_interrupted",
            config,
            uploader,
            error=f"{type(error).__name__}: {error}",
        )
        try:
            uploader.upload(
                manifest_path,
                f"progress/manifest_failed_{utc_stamp()}.json",
            )
        except Exception as upload_error:
            print(f"Failure manifest upload also failed: {upload_error}", file=sys.stderr)
        print(
            f"Run stopped; local restart files remain in {output_dir}. "
            f"Resume with --run-id {run_id} --resume.",
            file=sys.stderr,
        )
        print(f"Status: {failed_manifest['status']}", file=sys.stderr)
        raise


if __name__ == "__main__":
    main()

==> su2_lattice_vertices.py <==
"""Exact perturbative vertices for the proposed Wilson SU(2)-Higgs lattice action.

All momentum-space vertices are reduced action-density derivatives, with all
momenta incoming.  The ghost Jacobian uses logarithmic link coordinates
U=exp(-i*a*g0*A^a*T^a), matching the convention in the matching report.
"""
from itertools import permutations, product
import math

import numpy as np
from scipy.sparse import coo_matrix


SIGMA = np.asarray([
    [[0.0, 1.0], [1.0, 0.0]],
    [[0.0, -1.0j], [1.0j, 0.0]],
    [[1.0, 0.0], [0.0, -1.0]],
], dtype=complex)
GENERATORS = SIGMA / 2.0
EPSILON = np.zeros((3, 3, 3), dtype=float)
EPSILON[0, 1, 2] = EPSILON[1, 2, 0] = EPSILON[2, 0, 1] = 1.0
EPSILON[1, 0, 2] = EPSILON[2, 1, 0] = EPSILON[0, 2, 1] = -1.0
_BERNOULLI_OVER_FACTORIAL = {
    0: 1.0, 1: -0.5, 2: 1.0 / 12.0, 3: 0.0, 4: -1.0 / 720.0,
    5: 0.0, 6: 1.0 / 30240.0, 7: 0.0, 8: -1.0 / 1209600.0,
}


def _momentum(value, name):
    out = np.asarray(value, dtype=float)
    if out.shape != (4,) or not np.all(np.isfinite(out)):
        raise ValueError(f"{name} must be a finite four-vector.")
    return out


def _indices(colors, directions):
    colors = tuple(int(c) for c in colors)
    directions = tuple(int(mu) for mu in directions)
    if any(c < 0 or c >= 3 for c in colors):
        raise ValueError("SU(2) color indices must be 0, 1, or 2.")
    if any(mu < 0 or mu >= 4 for mu in directions):
        raise ValueError("Lattice directions must be 0, 1, 2, or 3.")
    if len(colors) != len(directions):
        raise ValueError("Each gauge leg requires one color and one direction.")
    return colors, directions


def _symmetrized_generator_product(colors):
    if not colors:
        return np.eye(2, dtype=complex)
    out = np.zeros((2, 2), dtype=complex)
    for ordering in permutations(colors):
        block = np.eye(2, dtype=complex)
        for color in ordering:
            block = block @ GENERATORS[color]
        out += block
    return out / math.factorial(len(colors))


def scalar_link_vertex(p_dagger, p, *, spacing, gauge_coupling,
                        gauge_colors=(), gauge_directions=()):
    """Reduced scalar-link vertex with two Higgs and r gauge legs.

    ``p_dagger`` and ``p`` are the incoming Fourier labels of H-dagger and H;
    all gauge legs are incoming.  For r>0, the local link action contributes
    only when all gauge polarizations point along the same link direction.
    For r=0 the sum over the four links is the free scalar kernel.
    """
    if not math.isfinite(spacing) or spacing <= 0.0:
        raise ValueError("spacing must be finite and positive.")
    if not math.isfinite(gauge_coupling) or gauge_coupling < 0.0:
        raise ValueError("gauge_coupling must be finite and nonnegative.")
    pd = _momentum(p_dagger, "p_dagger")
    p = _momentum(p, "p")
    colors, directions = _indices(gauge_colors, gauge_directions)
    r = len(colors)
    if r == 0:
        kernel = 4.0 / spacing**2 * np.sum(np.sin(spacing * p / 2.0)**2)
        return kernel * np.eye(2, dtype=complex)
    if len(set(directions)) != 1:
        return np.zeros((2, 2), dtype=complex)
    mu = directions[0]
    theta = spacing * (pd[mu] - p[mu]) / 2.0
    coefficient = -(1j * spacing * gauge_coupling)**r / spacing**2
    coefficient *= np.exp(1j * theta) + (-1)**r * np.exp(-1j * theta)
    return coefficient * _symmetrized_generator_product(colors)


def generate_scalar_link_table(p_dagger, p, gauge_momenta, *, spacing,
                               gauge_coupling):
    """Generate every color/polarization component for r=0, 1, or 2."""
    gauge_momenta = np.asarray(gauge_momenta, dtype=float)
    if gauge_momenta.ndim != 2 or gauge_momenta.shape[1] != 4:
        raise ValueError("gauge_momenta must have shape (r, 4).")
    r = gauge_momenta.shape[0]
    if r > 2:
        raise ValueError("The tabulated one-loop scalar-link deck supports r<=2.")
    shape = (3,) * r + (4,) * r + (2, 2)
    table = np.zeros(shape, dtype=complex)
    for colors in product(range(3), repeat=r):
        for directions in product(range(4), repeat=r):
            table[colors + directions] = scalar_link_vertex(
                p_dagger, p, spacing=spacing, gauge_coupling=gauge_coupling,
                gauge_colors=colors, gauge_directions=directions
            )
    return table


def _plaquette_edges(mu, nu, spacing):
    return (
        (mu, 1.0, np.eye(4)[mu] * (spacing / 2.0)),
        (nu, 1.0, np.eye(4)[mu] * spacing + np.eye(4)[nu] * (spacing / 2.0)),
        (mu, -1.0, np.eye(4)[nu] * spacing + np.eye(4)[mu] * (spacing / 2.0)),
        (nu, -1.0, np.eye(4)[nu] * (spacing / 2.0)),
    )


def wilson_gauge_vertex(momenta, colors, directions, *, spacing,
                        gauge_coupling):
    """Exact n-gauge Wilson-plaquette vertex, including all midpoint phases."""
    momenta = np.asarray(momenta, dtype=float)
    if momenta.ndim != 2 or momenta.shape[1] != 4 or not np.all(np.isfinite(momenta)):
        raise ValueError("momenta must be a finite array with shape (n, 4).")
    colors, directions = _indices(colors, directions)
    n = len(colors)
    if momenta.shape[0] != n:
        raise ValueError("The number of momenta must match the gauge legs.")
    if n == 0:
        raise ValueError("At least one gauge leg is required.")
    if n == 1:
        return 0.0j
    if not math.isfinite(spacing) or spacing <= 0.0:
        raise ValueError("spacing must be finite and positive.")
    if not math.isfinite(gauge_coupling) or gauge_coupling < 0.0:
        raise ValueError("gauge_coupling must be finite and nonnegative.")
    if gauge_coupling == 0.0:
        if n != 2:
            return 0.0j
        p = momenta[0]
        hat_p = 2.0 / spacing * np.sin(spacing * p / 2.0)
        return complex(float(colors[0] == colors[1]) * (
            np.dot(hat_p, hat_p) * float(directions[0] == directions[1])
            - hat_p[directions[0]] * hat_p[directions[1]]
        ))

    result = 0.0j
    for mu in range(4):
        for nu in range(mu + 1, 4):
            edges = _plaquette_edges(mu, nu, spacing)
            choices = [tuple(j for j, edge in enumerate(edges)
                             if edge[0] == directions[i]) for i in range(n)]
            if any(not choice for choice in choices):
                continue
            for assignment in product(*choices):
                blocks = [np.eye(2, dtype=complex) for _ in range(4)]
                phase = 1.0 + 0.0j
                for edge_index, (_, sign, offset) in enumerate(edges):
                    leg_colors = [colors[i] for i, assigned in enumerate(assignment)
                                  if assigned == edge_index]
                    if leg_colors:
                        blocks[edge_index] = (
                            (-1j * spacing * gauge_coupling * sign)**len(leg_colors)
                            * _symmetrized_generator_product(leg_colors)
                        )
                for i, edge_index in enumerate(assignment):
                    phase *= np.exp(1j * np.dot(momenta[i], edges[edge_index][2]))
                result += phase * float(np.trace(blocks[0] @ blocks[1]
                                                  @ blocks[2] @ blocks[3]).real)
    return -2.0 * result / (spacing**4 * gauge_coupling**2)


def generate_wilson_gauge_table(momenta, *, spacing, gauge_coupling):
    """Generate complete Wilson color/Lorentz tensors for n=2, 3, or 4."""
    momenta = np.asarray(momenta, dtype=float)
    if momenta.ndim != 2 or momenta.shape[1] != 4:
        raise ValueError("momenta must have shape (n, 4).")
    n = momenta.shape[0]
    if n not in (2, 3, 4):
        raise ValueError("The one-loop Wilson table supports n=2, 3, or 4.")
    table = np.empty((3,) * n + (4,) * n, dtype=complex)
    for colors in product(range(3), repeat=n):
        for directions in product(range(4), repeat=n):
            table[colors + directions] = wilson_gauge_vertex(
                momenta, colors, directions, spacing=spacing,
                gauge_coupling=gauge_coupling
            )
    return table


def _adjoint_generators(spacing, gauge_coupling):
    return spacing * gauge_coupling * np.stack([
        EPSILON[:, color, :] for color in range(3)
    ])


def ghost_gauge_vertex(antighost_momentum, ghost_momentum, gauge_momenta,
                       gauge_colors, gauge_directions, *, spacing,
                       gauge_coupling):
    """Ghost--antighost--r-gauge vertex from the exact log-link Jacobian.

    The output is a (3,3) tensor in (antighost color, ghost color). The local
    Faddeev--Popov contribution is D_mu delta A_mu / delta omega. Higgs terms
    are returned separately by :func:`ghost_scalar_vertices`.
    """
    pbar = _momentum(antighost_momentum, "antighost_momentum")
    kghost = _momentum(ghost_momentum, "ghost_momentum")
    gauge_momenta = np.asarray(gauge_momenta, dtype=float)
    if gauge_momenta.ndim != 2 or gauge_momenta.shape[1] != 4:
        raise ValueError("gauge_momenta must have shape (r, 4).")
    colors, directions = _indices(gauge_colors, gauge_directions)
    r = len(colors)
    if gauge_momenta.shape[0] != r:
        raise ValueError("The number of gauge momenta must match the gauge legs.")
    if r > 8:
        raise ValueError("The explicit ghost color tensor is limited to r<=8.")
    if not math.isfinite(spacing) or spacing <= 0.0:
        raise ValueError("spacing must be finite and positive.")
    if not math.isfinite(gauge_coupling) or gauge_coupling < 0.0:
        raise ValueError("gauge_coupling must be finite and nonnegative.")
    if r == 0:
        directions_to_sum = range(4)
        symmetric_product = np.eye(3, dtype=float)
        bernoulli = 1.0
    else:
        if len(set(directions)) != 1:
            return np.zeros((3, 3), dtype=complex)
        directions_to_sum = (directions[0],)
        if r not in _BERNOULLI_OVER_FACTORIAL:
            raise ValueError("Add the Bernoulli coefficient for this ghost order.")
        bernoulli = _BERNOULLI_OVER_FACTORIAL[r]
        adjoints = _adjoint_generators(spacing, gauge_coupling)
        symmetric_product = np.zeros((3, 3), dtype=float)
        for ordering in permutations(colors):
            block = np.eye(3, dtype=float)
            for color in ordering:
                block = block @ adjoints[color]
            symmetric_product += block
    total_link_momentum = kghost + gauge_momenta.sum(axis=0)
    result = np.zeros((3, 3), dtype=complex)
    for mu in directions_to_sum:
        k_mu = kghost[mu]
        s_mu = total_link_momentum[mu]
        hat_s = 2.0 / spacing * math.sin(spacing * s_mu / 2.0)
        factor = (1j * hat_s / spacing) * np.exp(-0.5j * spacing * k_mu)
        factor *= bernoulli * (1.0 - (-1)**r * np.exp(1j * spacing * k_mu))
        result += factor * symmetric_product
    return result


def generate_ghost_gauge_table(antighost_momentum, ghost_momentum,
                               gauge_momenta, *, spacing, gauge_coupling):
    """Generate all ghost color/Lorentz entries for r=0, 1, or 2."""
    gauge_momenta = np.asarray(gauge_momenta, dtype=float)
    if gauge_momenta.ndim != 2 or gauge_momenta.shape[1] != 4:
        raise ValueError("gauge_momenta must have shape (r, 4).")
    r = gauge_momenta.shape[0]
    if r > 2:
        raise ValueError("The tabulated one-loop ghost deck supports r<=2.")
    table = np.zeros((3, 3) + (3,) * r + (4,) * r, dtype=complex)
    for colors in product(range(3), repeat=r):
        for directions in product(range(4), repeat=r):
            table[(slice(None), slice(None)) + colors + directions] = ghost_gauge_vertex(
                antighost_momentum, ghost_momentum, gauge_momenta, colors,
                directions, spacing=spacing, gauge_coupling=gauge_coupling
            )
    return table


def higgs_gauge_variation_jacobian(phi, *, gauge_coupling):
    """Return d(phi^1,...,phi^4)/d omega for the real Higgs convention."""
    phi = np.asarray(phi, dtype=float)
    if phi.shape != (4,) or not np.all(np.isfinite(phi)):
        raise ValueError("phi must be a finite four-component real vector.")
    if not math.isfinite(gauge_coupling) or gauge_coupling < 0.0:
        raise ValueError("gauge_coupling must be finite and nonnegative.")
    q = gauge_coupling / 2.0
    jac = np.zeros((4, 3), dtype=float)
    for a in range(3):
        for b in range(3):
            jac[a, b] = q * (-phi[3] * (a == b)
                             + sum(EPSILON[a, b, c] * phi[c] for c in range(3)))
        jac[3, a] = q * phi[a]
    return jac


def ghost_scalar_vertices(background_rho, gauge_fixing_rho, gauge_xi,
                          *, gauge_coupling):
    """Return constant, h, and chi ghost tensors from -xi*q*rho_bar*delta chi."""
    if not all(math.isfinite(v) for v in
               (background_rho, gauge_fixing_rho, gauge_xi, gauge_coupling)):
        raise ValueError("Ghost background and coupling parameters must be finite.")
    if gauge_xi <= 0.0 or gauge_coupling < 0.0:
        raise ValueError("gauge_xi must be positive and gauge_coupling nonnegative.")
    q = gauge_coupling / 2.0
    unit = np.eye(3)
    h_vertex = gauge_xi * q**2 * gauge_fixing_rho * unit
    chi_vertex = -gauge_xi * q**2 * gauge_fixing_rho * EPSILON
    constant = gauge_xi * q**2 * gauge_fixing_rho * background_rho * unit
    return {"background": constant, "h": h_vertex, "chi": chi_vertex}


def _link_coordinate_jacobians(gauge_field, *, spacing, gauge_coupling):
    """Matrices multiplying omega_x and omega_{x+mu} in delta A."""
    cross = spacing * gauge_coupling * np.einsum(
        "c,acb->ab", np.asarray(gauge_field, dtype=float), EPSILON
    )
    angle = spacing * gauge_coupling * np.linalg.norm(gauge_field)
    cross_sq = cross @ cross
    if angle < 1.0e-3:
        angle_sq = angle * angle
        alpha = (1.0 / 12.0 + angle_sq / 720.0
                 + angle_sq**2 / 30240.0 + angle_sq**3 / 1209600.0)
    else:
        half = angle / 2.0
        if abs(math.sin(half)) < 1.0e-12:
            raise ValueError("The logarithmic link Jacobian is singular at this branch point.")
        alpha = (1.0 - half / math.tan(half)) / angle**2
    b_plus = np.eye(3) - 0.5 * cross + alpha * cross_sq
    b_minus = np.eye(3) + 0.5 * cross + alpha * cross_sq
    return b_plus / spacing, -b_minus / spacing


def faddeev_popov_matrix(gauge_links, higgs_phi, gauge_fixing_rho, spacing,
                         gauge_coupling, gauge_xi):
    """Assemble the exact sparse FP Jacobian on a periodic 4D lattice.

    ``gauge_links`` has shape (4, Lx, Ly, Lz, Lt, 3), with the first index
    labeling positive links. ``higgs_phi`` has shape (Lx, Ly, Lz, Lt, 4)
    and stores the real components phi=(chi1,chi2,chi3,phi4). The fixed radial
    background in F=div(A)-xi*q*rho_bar*chi is ``gauge_fixing_rho``.
    """
    from scipy.sparse import lil_matrix

    links = np.asarray(gauge_links, dtype=float)
    phi = np.asarray(higgs_phi, dtype=float)
    if links.ndim != 6 or links.shape[0] != 4 or links.shape[-1] != 3:
        raise ValueError("gauge_links must have shape (4,Lx,Ly,Lz,Lt,3).")
    shape = links.shape[1:-1]
    if phi.shape != shape + (4,) or not np.all(np.isfinite(phi)):
        raise ValueError("higgs_phi must be finite with shape lattice+(4,).")
    rho_fix = np.broadcast_to(np.asarray(gauge_fixing_rho, dtype=float), shape)
    if not np.all(np.isfinite(links)) or not np.all(np.isfinite(rho_fix)):
        raise ValueError("Gauge links and gauge-fixing background must be finite.")
    if not math.isfinite(spacing) or spacing <= 0.0:
        raise ValueError("spacing must be finite and positive.")
    if not math.isfinite(gauge_coupling) or gauge_coupling < 0.0:
        raise ValueError("gauge_coupling must be finite and nonnegative.")
    if not math.isfinite(gauge_xi) or gauge_xi <= 0.0:
        raise ValueError("gauge_xi must be finite and positive.")

    site_count = int(np.prod(shape))
    matrix = lil_matrix((3 * site_count, 3 * site_count), dtype=float)

    def add_block(row_site, col_site, block, scale):
        row_base, col_base = 3 * row_site, 3 * col_site
        scaled = scale * block
        for a in range(3):
            for b in range(3):
                if scaled[a, b] != 0.0:
                    matrix[row_base + a, col_base + b] += scaled[a, b]

    for site in np.ndindex(shape):
        site_index = np.ravel_multi_index(site, shape)
        for mu in range(4):
            neighbor = list(site)
            neighbor[mu] = (neighbor[mu] + 1) % shape[mu]
            neighbor = tuple(neighbor)
            neighbor_index = np.ravel_multi_index(neighbor, shape)
            left_jac, right_jac = _link_coordinate_jacobians(
                links[(mu,) + site + (slice(None),)],
                spacing=spacing, gauge_coupling=gauge_coupling
            )
            # D A at x gets +A_{x,mu}/a; at x+mu it gets -A_{x,mu}/a.
            add_block(site_index, site_index, left_jac, 1.0 / spacing)
            add_block(site_index, neighbor_index, right_jac, 1.0 / spacing)
            add_block(neighbor_index, site_index, left_jac, -1.0 / spacing)
            add_block(neighbor_index, neighbor_index, right_jac, -1.0 / spacing)

        local_higgs = np.zeros((3, 3), dtype=float)
        phi_site = phi[site]
        for a in range(3):
            for b in range(3):
                dchi = (gauge_coupling / 2.0) * (
                    -phi_site[3] * (a == b)
                    + sum(EPSILON[a, b, c] * phi_site[c] for c in range(3))
                )
                local_higgs[a, b] = -gauge_xi * (gauge_coupling / 2.0) * rho_fix[site] * dchi
        add_block(site_index, site_index, local_higgs, 1.0)
    return matrix.tocsr()


def generate_one_loop_vertex_tables(*, spacing, gauge_coupling,
                                    scalar_p_dagger, scalar_p,
                                    scalar_gauge_momenta_by_order,
                                    wilson_momenta_by_order,
                                    antighost_momentum, ghost_momentum,
                                    ghost_gauge_momenta_by_order):
    """Return complete color/polarization tensors at specified momentum sets."""
    tables = {"scalar_link": {}, "wilson_gauge": {}, "ghost_gauge": {}}
    for r, gauge_momenta in scalar_gauge_momenta_by_order.items():
        order = int(r)
        pd = (scalar_p_dagger[order]
              if isinstance(scalar_p_dagger, dict) else scalar_p_dagger)
        p = scalar_p[order] if isinstance(scalar_p, dict) else scalar_p
        tables["scalar_link"][order] = generate_scalar_link_table(
            pd, p, gauge_momenta, spacing=spacing,
            gauge_coupling=gauge_coupling
        )
    for n, momenta in wilson_momenta_by_order.items():
        tables["wilson_gauge"][int(n)] = generate_wilson_gauge_table(
            momenta, spacing=spacing, gauge_coupling=gauge_coupling
        )
    for r, gauge_momenta in ghost_gauge_momenta_by_order.items():
        order = int(r)
        pbar = (antighost_momentum[order]
                if isinstance(antighost_momentum, dict) else antighost_momentum)
        tables["ghost_gauge"][order] = generate_ghost_gauge_table(
            pbar, ghost_momentum, gauge_momenta,
            spacing=spacing, gauge_coupling=gauge_coupling
        )
    return tables
